Measurement of the Antineutrino Spectrum from $^{235}$U Fission at HFIR with PROSPECT

This Letter reports the first measurement of the $^{235}$U $\overline{\nu_{e}}$ energy spectrum by PROSPECT, the Precision Reactor Oscillation and Spectrum experiment, operating 7.9m from the 85MW$_{\mathrm{th}}$ highly-enriched uranium (HEU) High Flux Isotope Reactor. With a surface-based, segmented detector, PROSPECT has observed 31678$\pm$304 (stat.) $\overline{\nu_{e}}$-induced inverse beta decays (IBD), the largest sample from HEU fission to date, 99% of which are attributed to $^{235}$U. Despite broad agreement, comparison of the Huber $^{235}$U model to the measured spectrum produces a $\chi^2/ndf = 51.4/31$, driven primarily by deviations in two localized energy regions. The measured $^{235}$U spectrum shape is consistent with a deviation relative to prediction equal in size to that observed at low-enriched uranium power reactors in the $\overline{\nu_{e}}$ energy region of 5-7MeV.

==> anc/CovarianceMatrix.txt <==
# -----------------------------------------------------------------------------
# PROSPECT Covariance Matrix
# Includes all systematic and statistical uncertainties.
# Please refer to the text for details.
# Data are reported in a 32x32 matrix with 200keV wide bins from 0.8 to 7.2MeV
# ----------------------------------------------------------------------------
# 
5754.869724,604.722652,716.999814,718.453717,708.320242,1071.174846,895.738028,625.758232,558.782021,141.875055,-190.815445,-369.840822,-518.100022,-321.101647,-84.741880,-34.547326,-303.611780,-507.747111,-676.846890,-606.621562,-213.934396,-340.217941,-393.003936,-375.927766,-327.459553,-295.818751,-299.593039,-361.188969,-277.175514,-218.197520,-184.071399,-138.078878
604.722652,5316.008560,541.713820,800.831727,614.294690,-95.642204,500.523169,301.497229,-87.933929,396.620442,255.232566,366.538682,74.817745,-319.980605,-534.500883,-539.340508,-97.250240,-201.507081,-185.808387,-176.638648,-563.343849,-212.712269,-342.023301,-416.461673,-283.539957,-407.459760,-183.389906,-204.612188,-266.836773,-155.484246,-114.081369,-145.099058
716.999814,541.713820,4774.781167,426.658855,550.535847,514.428955,309.172887,378.297580,268.878455,201.703674,40.074204,-115.316008,-19.928798,-244.001975,-163.653839,-281.670589,-168.739724,-287.460574,-211.263159,-256.732090,-416.973785,-240.486098,-321.824780,-305.157850,-202.538866,-257.065286,-249.760196,-206.785965,-197.530851,-135.954479,-136.440616,-124.441583
718.453717,800.831727,426.658855,5066.010903,392.054725,-48.551329,1004.943225,324.892482,8.533926,250.904639,125.665158,462.528508,-325.678499,-276.491240,-469.210800,-180.282853,-177.080015,-184.078036,-561.470457,-301.239761,-165.030554,-202.860972,-212.658407,-366.893860,-447.176449,-394.924004,-94.773491,-299.401404,-291.713675,-217.153579,-99.511995,-127.070899
708.320242,614.294690,550.535847,392.054725,5329.809930,1000.344609,678.434661,644.050018,598.258979,352.909787,64.974345,-274.278924,79.133644,-316.288381,-163.022135,-392.380083,-127.333622,-356.467813,-152.973296,-266.845029,-599.879901,-233.905464,-409.114165,-346.814163,-157.580836,-276.588333,-334.679527,-209.665012,-228.492864,-134.701336,-163.567131,-152.802670
1071.174846,-95.642204,514.428955,-48.551329,1000.344609,7172.786566,602.038670,1027.234748,1469.698395,154.607456,-301.619232,-1263.127879,-42.135449,-256.734268,492.715497,25.559601,-288.885765,-627.977637,-189.448431,-512.616619,-497.801119,-320.136780,-525.621562,-184.079926,-19.997075,-39.719375,-507.254915,-250.332699,-113.126660,-128.615499,-227.740609,-137.902285
895.738028,500.523169,309.172887,1004.943225,678.434661,602.038670,7902.508083,815.339758,388.218756,-9.712148,-106.219148,587.188210,-968.778112,-141.623348,-368.598323,266.373970,-259.087175,-130.719836,-1062.541566,-561.265629,453.326351,-185.166351,-19.524299,-326.035049,-598.167571,-335.735132,81.919120,-356.246284,-323.907849,-269.861131,-72.928530,-73.797556
625.758232,301.497229,378.297580,324.892482,644.050018,1027.234748,815.339758,5327.059865,544.247692,216.326662,-32.734247,-246.366362,-131.810642,-112.908599,-95.237121,-124.408445,-153.566660,-297.309682,-267.162181,-304.074969,-316.841546,-200.989358,-305.839033,-240.690826,-156.043283,-206.643557,-219.298435,-223.875560,-165.307108,-122.002148,-135.603019,-96.308014
558.782021,-87.933929,268.878455,8.533926,598.258979,1469.698395,388.218756,544.247692,5304.051163,111.325104,-152.697783,-667.747340,82.186018,-161.809082,291.026079,-116.567887,-127.328519,-358.579512,-71.480391,-260.979734,-352.546858,-172.392550,-351.257959,-164.591433,-22.118431,-65.647819,-304.892566,-158.685147,-89.078978,-85.103392,-148.108534,-90.425345
141.875055,396.620442,201.703674,250.904639,352.909787,154.607456,-9.712148,216.326662,111.325104,4423.206190,95.028283,-12.087438,276.788858,-188.404825,-167.615530,-305.696041,-47.323811,-144.509852,-16.866566,-68.967902,-488.132544,-106.699959,-273.816271,-216.408375,-70.774689,-201.129097,-153.735254,-115.642167,-137.064420,-58.735383,-90.686337,-95.975337
-190.815445,255.232566,40.074204,125.665158,64.974345,-301.619232,-106.219148,-32.734247,-152.697783,95.028283,4025.343994,219.158516,250.105480,-99.482798,-181.342068,-231.518345,23.465406,45.406308,184.408998,89.995891,-263.199600,-15.589264,-66.738453,-103.553467,-25.193794,-109.874637,-56.542939,4.787712,-38.886085,-10.618816,-9.930982,-45.529034
-369.840822,366.538682,-115.316008,462.528508,-274.278924,-1263.127879,587.188210,-246.366362,-667.747340,-12.087438,219.158516,4575.770381,-230.774844,35.685038,-533.210029,-72.782174,73.883535,339.546424,-199.895620,109.317777,241.901421,85.119029,195.219979,-78.369096,-229.042060,-164.841386,255.073667,-11.488696,-67.200135,-45.767954,77.651307,21.179333
-518.100022,74.817745,-19.928798,-325.678499,79.133644,-42.135449,-968.778112,-131.810642,82.186018,276.788858,250.105480,-230.774844,4270.980403,-161.301355,-5.085188,-461.151793,111.361676,12.572581,684.186949,324.853454,-573.482870,62.925479,-164.453404,-18.668430,258.282111,31.760423,-117.830015,139.467661,83.452459,116.782248,-16.768070,-32.590443
-321.101647,-319.980605,-244.001975,-276.491240,-316.288381,-256.734268,-141.623348,-112.908599,-161.809082,-188.404825,-99.482798,35.685038,-161.301355,3663.883039,10.601049,174.749903,8.024276,165.791897,64.208388,107.712141,270.778231,105.748735,158.983991,152.706613,55.353989,121.700354,128.969733,81.572340,85.671859,52.311917,73.716312,66.416129
-84.741880,-534.500883,-163.653839,-469.210800,-163.022135,492.715497,-368.598323,-95.237121,291.026079,-167.615530,-181.342068,-533.210029,-5.085188,10.601049,3868.232856,142.026405,30.945625,-78.258300,144.230138,2.467476,89.333243,42.372013,26.080040,162.283774,186.598955,187.446391,-36.087527,69.071343,117.939983,61.491303,4.044542,43.674614
-34.547326,-539.340508,-281.670589,-180.282853,-392.380083,25.559601,266.373970,-124.408445,-116.567887,-305.696041,-231.518345,-72.782174,-461.151793,174.749903,142.026405,3933.299107,-83.797947,76.501302,-242.718727,-91.148785,573.917672,69.846276,240.458450,199.271749,-22.335584,171.479737,153.612959,24.384724,85.841807,9.958611,76.570703,85.249882
-303.611780,-97.250240,-168.739724,-177.080015,-127.333622,-288.885765,-259.087175,-153.566660,-127.328519,-47.323811,23.465406,73.883535,111.361676,8.024276,30.945625,-83.797947,3689.224962,83.955230,175.593831,190.532164,3.310122,104.898378,78.747945,76.699226,109.673229,56.890769,72.722149,89.785639,68.097661,58.649821,55.478315,43.266219
-507.747111,-201.507081,-287.460574,-184.078036,-356.467813,-627.977637,-130.719836,-297.309682,-358.579512,-144.509852,45.406308,339.546424,12.572581,165.791897,-78.258300,76.501302,83.955230,4705.301356,169.566359,237.381060,284.252017,158.833755,243.161270,169.687876,64.921823,107.556154,203.013838,144.201398,106.805370,81.631218,111.724390,84.674151
-676.846890,-185.808387,-211.263159,-561.470457,-152.973296,-189.448431,-1062.541566,-267.162181,-71.480391,-16.866566,184.408998,-199.895620,684.186949,64.208388,144.230138,-242.718727,175.593831,169.566359,5903.111797,433.452844,-255.362644,163.343953,63.580650,169.623825,361.261594,201.714109,-3.920937,251.879455,196.404288,186.699173,68.527522,52.490079
-606.621562,-176.638648,-256.732090,-301.239761,-266.845029,-512.616619,-561.265629,-304.074969,-260.979734,-68.967902,89.995891,109.317777,324.853454,107.712141,2.467476,-91.148785,190.532164,237.381060,433.452844,4916.889396,2.493605,178.859357,174.884980,184.875944,216.167595,147.481078,128.086861,203.010290,157.615477,144.369661,98.101787,79.283617
-213.934396,-563.343849,-416.973785,-165.030554,-599.879901,-497.801119,453.326351,-316.841546,-352.546858,-488.132544,-263.199600,241.901421,-573.482870,270.778231,89.333243,573.917672,3.310122,284.252017,-255.362644,2.493605,4481.499072,158.322177,435.808877,290.377992,-33.500111,219.365238,339.469575,105.729430,126.057936,54.645204,149.180404,147.413471
-340.217941,-212.712269,-240.486098,-202.860972,-233.905464,-320.136780,-185.166351,-200.989358,-172.392550,-106.699959,-15.589264,85.119029,62.925479,105.748735,42.372013,69.846276,104.898378,158.833755,163.343953,178.859357,158.322177,3065.320714,134.513997,134.124438,109.745104,95.809790,129.283813,109.470186,94.911109,75.051154,65.498988,68.132272
-393.003936,-342.023301,-321.824780,-212.658407,-409.114165,-525.621562,-19.524299,-305.839033,-351.257959,-273.816271,-66.738453,195.219979,-164.453404,158.983991,26.080040,240.458450,78.747945,243.161270,63.580650,174.884980,435.808877,134.513997,2578.696314,210.761973,63.739576,165.120698,225.854907,135.762334,132.058375,88.401771,120.030039,102.715717
-375.927766,-416.461673,-305.157850,-366.893860,-346.814163,-184.079926,-326.035049,-240.690826,-164.591433,-216.408375,-103.553467,-78.369096,-18.668430,152.706613,162.283774,199.271749,76.699226,169.687876,169.623825,184.875944,290.377992,134.124438,210.761973,2351.638530,156.543285,193.204138,138.545442,157.412962,155.714599,108.899098,93.373603,91.897662
-327.459553,-283.539957,-202.538866,-447.176449,-157.580836,-19.997075,-598.167571,-156.043283,-22.118431,-70.774689,-25.193794,-229.042060,258.282111,55.353989,186.598955,-22.335584,109.673229,64.921823,361.261594,216.167595,-33.500111,109.745104,63.739576,156.543285,1975.312170,167.081698,18.643813,153.559472,141.145474,115.960857,43.675528,57.448314
-295.818751,-407.459760,-257.065286,-394.924004,-276.588333,-39.719375,-335.735132,-206.643557,-65.647819,-201.129097,-109.874637,-164.841386,31.760423,121.700354,187.446391,171.479737,56.890769,107.556154,201.714109,147.481078,219.365238,95.809790,165.120698,193.204138,167.081698,1794.471527,84.830748,135.835877,146.673078,102.109334,70.289727,79.663286
-299.593039,-183.389906,-249.760196,-94.773491,-334.679527,-507.254915,81.919120,-219.298435,-304.892566,-153.735254,-56.542939,255.073667,-117.830015,128.969733,-36.087527,153.612959,72.722149,203.013838,-3.920937,128.086861,339.469575,129.283813,225.854907,138.545442,18.643813,84.830748,1646.227190,82.536409,74.916377,49.678606,91.601119,77.591855
-361.188969,-204.612188,-206.785965,-299.401404,-209.665012,-250.332699,-356.246284,-223.875560,-158.685147,-115.642167,4.787712,-11.488696,139.467661,81.572340,69.071343,24.384724,89.785639,144.201398,251.879455,203.010290,105.729430,109.470186,135.762334,157.412962,153.559472,135.835877,82.536409,1507.925802,118.280257,92.492877,66.523366,61.578393
-277.175514,-266.836773,-197.530851,-291.713675,-228.492864,-113.126660,-323.907849,-165.307108,-89.078978,-137.064420,-38.886085,-67.200135,83.452459,85.671859,117.939983,85.841807,68.097661,106.805370,196.404288,157.615477,126.057936,94.911109,132.058375,155.714599,141.145474,146.673078,74.916377,118.280257,1392.107683,82.508650,58.747468,61.810375
-218.197520,-155.484246,-135.954479,-217.153579,-134.701336,-128.615499,-269.861131,-122.002148,-85.103392,-58.735383,-10.618816,-45.767954,116.782248,52.311917,61.491303,9.958611,58.649821,81.631218,186.699173,144.369661,54.645204,75.051154,88.401771,108.899098,115.960857,102.109334,49.678606,92.492877,82.508650,1177.574918,41.730324,40.011355
-184.071399,-114.081369,-136.440616,-99.511995,-163.567131,-227.740609,-72.928530,-135.603019,-148.108534,-90.686337,-9.930982,77.651307,-16.768070,73.716312,4.044542,76.570703,55.478315,111.724390,68.527522,98.101787,149.180404,65.498988,120.030039,93.373603,43.675528,70.289727,91.601119,66.523366,58.747468,41.730324,1042.875117,42.618078
-138.078878,-145.099058,-124.441583,-127.070899,-152.802670,-137.902285,-73.797556,-96.308014,-90.425345,-95.975337,-45.529034,21.179333,-32.590443,66.416129,43.674614,85.249882,43.266219,84.674151,52.490079,79.283617,147.413471,68.132272,102.715717,91.897662,57.448314,79.663286,77.591855,61.578393,61.810375,40.011355,42.618078,1042.900995


==> anc/HFIRSpectrumPrediction.txt <==
# -----------------------------------------------------------------
# Predicted Spectra of IBD Events
# Tabulated Huber 235U reconstructed visible energy spectrum and 
# HFIR-specific components: 28Al, 6He, and Non-equilibrium isotopes). 
# Reactor Exposure: 3426 MW-days
# Data are reported in 32 200keV wide bins from 0.8MeV to 7.2MeV
# -----------------------------------------------------------------

# Bin Center, Combined Counts/bin, Huber U235, 28Al, 6He, Non-Equilibrium
0.900, 690.102, 632.036, 36.194, 5.510, 16.363 
1.100, 994.854, 913.807, 50.248, 8.554, 22.244 
1.300, 1254.155, 1166.421, 52.546, 11.018, 24.171 
1.500, 1447.510, 1370.956, 41.686, 12.507, 22.361 
1.700, 1612.887, 1557.533, 23.675, 13.091, 18.588 
1.900, 1740.939, 1707.051, 7.150, 11.962, 14.775 
2.100, 1841.696, 1819.271, 0.911, 9.040, 12.473 
2.300, 1895.041, 1879.573, 0.024, 4.868, 10.576 
2.500, 1890.953, 1881.864, 0.000, 1.223, 7.866 
2.700, 1860.364, 1855.623, 0.000, 0.066, 4.674 
2.900, 1786.880, 1784.977, 0.000, 0.000, 1.902 
3.100, 1695.685, 1695.330, 0.000, 0.000, 0.355 
3.300, 1576.211, 1576.195, 0.000, 0.000, 0.015 
3.500, 1457.204, 1457.204, 0.000, 0.000, 0.000 
3.700, 1342.722, 1342.722, 0.000, 0.000, 0.000 
3.900, 1226.939, 1226.939, 0.000, 0.000, 0.000 
4.100, 1114.854, 1114.854, 0.000, 0.000, 0.000 
4.300, 1000.917, 1000.916, 0.000, 0.000, 0.000 
4.500, 885.168, 885.168, 0.000, 0.000, 0.000 
4.700, 783.218, 783.217, 0.000, 0.000, 0.000 
4.900, 686.829, 686.828, 0.000, 0.000, 0.000 
5.100, 592.581, 592.581, 0.000, 0.000, 0.000 
5.300, 506.056, 506.055, 0.000, 0.000, 0.000 
5.500, 428.772, 428.771, 0.000, 0.000, 0.000 
5.700, 358.059, 358.059, 0.000, 0.000, 0.000 
5.900, 290.879, 290.879, 0.000, 0.000, 0.000 
6.100, 228.103, 228.103, 0.000, 0.000, 0.000 
6.300, 173.248, 173.248, 0.000, 0.000, 0.000 
6.500, 127.771, 127.771, 0.000, 0.000, 0.000 
6.700, 91.426, 91.426, 0.000, 0.000, 0.000 
6.900, 60.976, 60.976, 0.000, 0.000, 0.000 
7.100, 34.884, 34.884, 0.000, 0.000, 0.000 


==> anc/ResponseMatrix.txt <==
# ---------------------------------------------------------------------------
# PROSPECT Detector Response Matrix
# Includes all known detector effects, refer to the text for details.
# Data are reported in a 200x200 matrix with 50keV wide bins from 0 to 10MeV
# --------------------------------------------------------------------------
# 
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000943,0.00002723,0.00002829,0.00004585,0.00008905,0.00015532,0.00022547,0.00025031,0.00024890,0.00026858,0.00030945,0.00038653,0.00050137,0.00058758,0.00057876,0.00044004,0.00024128,0.00008974,0.00002237,0.00000330,0.00000026,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000882,0.00002536,0.00002442,0.00003845,0.00006327,0.00010841,0.00017012,0.00022959,0.00025451,0.00025719,0.00028239,0.00033800,0.00042335,0.00053991,0.00061139,0.00058362,0.00042243,0.00022490,0.00008359,0.00002041,0.00000318,0.00000033,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000851,0.00002807,0.00002374,0.00003361,0.00004554,0.00006852,0.00010805,0.00017297,0.00023541,0.00026335,0.00027374,0.00029453,0.00035092,0.00044070,0.00055667,0.00064300,0.00061131,0.00044624,0.00023221,0.00008825,0.00002171,0.00000335,0.00000028,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000245,0.00001662,0.00002701,0.00002741,0.00004257,0.00005450,0.00007798,0.00011550,0.00017651,0.00024701,0.00027527,0.00028350,0.00030816,0.00036725,0.00046095,0.00057676,0.00066171,0.00061509,0.00045810,0.00024102,0.00008806,0.00002350,0.00000335,0.00000028,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000764,0.00001601,0.00002748,0.00003243,0.00004971,0.00006496,0.00008215,0.00012062,0.00019348,0.00026344,0.00028916,0.00030007,0.00032225,0.00038375,0.00047898,0.00059602,0.00067133,0.00063788,0.00045232,0.00024036,0.00008964,0.00002407,0.00000396,0.00000059,0.00000009,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000224,0.00000745,0.00000710,0.00001982,0.00003199,0.00004085,0.00005389,0.00006388,0.00008441,0.00013012,0.00020312,0.00027379,0.00030858,0.00031266,0.00034542,0.00040548,0.00050802,0.00062154,0.00069325,0.00064655,0.00046401,0.00024588,0.00009160,0.00002385,0.00000410,0.00000061,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000731,0.00000667,0.00000943,0.00002435,0.00003882,0.00004455,0.00005249,0.00006338,0.00008863,0.00013559,0.00021670,0.00029111,0.00032303,0.00033189,0.00036272,0.00042500,0.00053207,0.00064912,0.00071510,0.00065730,0.00046679,0.00024444,0.00009085,0.00002352,0.00000441,0.00000071,0.00000005,0.00000000,0.00000000,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000236,0.00000686,0.00000644,0.00000863,0.00001443,0.00003168,0.00004231,0.00004210,0.00005108,0.00006379,0.00008835,0.00014655,0.00022471,0.00030417,0.00033180,0.00034526,0.00037668,0.00045091,0.00055684,0.00068319,0.00073643,0.00066013,0.00046486,0.00024692,0.00009195,0.00002555,0.00000422,0.00000050,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000311,0.00000719,0.00000655,0.00000867,0.00001421,0.00002143,0.00003470,0.00003972,0.00003955,0.00004606,0.00005874,0.00008863,0.00014676,0.00022653,0.00030332,0.00033387,0.00035066,0.00038592,0.00045616,0.00056929,0.00069125,0.00075246,0.00068441,0.00048433,0.00026483,0.00010134,0.00002984,0.00000535,0.00000061,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000297,0.00000724,0.00000669,0.00000948,0.00001431,0.00002048,0.00002369,0.00003173,0.00003649,0.00003713,0.00004493,0.00005964,0.00008849,0.00014245,0.00022459,0.00030684,0.00033307,0.00035301,0.00038693,0.00045895,0.00056723,0.00069379,0.00075567,0.00069575,0.00049513,0.00027388,0.00010968,0.00003045,0.00000677,0.00000094,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000285,0.00000771,0.00000662,0.00000959,0.00001348,0.00001928,0.00002312,0.00002350,0.00002852,0.00003130,0.00003545,0.00004264,0.00006006,0.00008967,0.00013825,0.00021755,0.00029022,0.00033588,0.00035089,0.00038568,0.00046118,0.00056825,0.00069127,0.00076022,0.00069353,0.00050321,0.00028317,0.00011866,0.00003519,0.00000794,0.00000094,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000297,0.00000771,0.00000655,0.00000884,0.00001473,0.00002048,0.00002369,0.00002190,0.00001933,0.00002534,0.00003024,0.00003401,0.00004377,0.00006103,0.00008606,0.00013832,0.00021710,0.00028668,0.00033385,0.00035235,0.00038722,0.00046602,0.00056030,0.00068290,0.00074377,0.00069532,0.00051078,0.00029328,0.00012295,0.00004019,0.00000853,0.00000127,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000771,0.00000693,0.00000919,0.00001306,0.00002107,0.00002275,0.00001994,0.00001659,0.00001721,0.00002355,0.00002958,0.00003460,0.00004441,0.00005895,0.00008651,0.00013988,0.00021491,0.00028737,0.00033109,0.00035049,0.00037840,0.00045543,0.00056516,0.00068130,0.00074763,0.00069429,0.00051828,0.00029477,0.00013179,0.00004285,0.00000910,0.00000170,0.00000024,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000255,0.00000712,0.00000688,0.00000924,0.00001428,0.00002034,0.00002409,0.00002199,0.00001631,0.00001490,0.00001584,0.00002357,0.00003053,0.00003380,0.00004627,0.00005657,0.00008385,0.00013450,0.00021844,0.00028480,0.00033213,0.00035407,0.00038936,0.00045433,0.00055762,0.00068479,0.00073738,0.00069096,0.00051170,0.00029571,0.00012901,0.00004422,0.00001058,0.00000165,0.00000035,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000262,0.00000797,0.00000644,0.00000877,0.00001379,0.00002008,0.00002385,0.00002169,0.00001829,0.00001384,0.00001318,0.00001499,0.00002338,0.00003015,0.00003324,0.00004318,0.00005620,0.00008488,0.00013577,0.00021243,0.00028652,0.00032204,0.00034646,0.00038653,0.00045711,0.00055368,0.00067621,0.00073054,0.00068592,0.00050939,0.00030547,0.00013386,0.00004502,0.00001202,0.00000146,0.00000024,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000306,0.00000813,0.00000702,0.00000846,0.00001398,0.00002027,0.00002275,0.00002112,0.00001791,0.00001532,0.00001377,0.00001393,0.00001504,0.00002124,0.00002796,0.00003149,0.00004045,0.00005499,0.00008234,0.00013401,0.00021043,0.00028567,0.00032202,0.00035426,0.00039040,0.00045395,0.00055576,0.00066305,0.00072663,0.00069089,0.00051549,0.00030839,0.00014179,0.00004917,0.00001252,0.00000248,0.00000035,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000283,0.00000726,0.00000679,0.00000865,0.00001414,0.00002006,0.00002329,0.00002192,0.00001737,0.00001497,0.00001414,0.00001268,0.00001419,0.00001577,0.00002159,0.00002633,0.00003156,0.00003753,0.00005356,0.00008132,0.00013384,0.00020331,0.00027657,0.00032897,0.00034589,0.00038526,0.00045425,0.00054784,0.00065551,0.00071984,0.00067694,0.00052778,0.00032536,0.00015263,0.00005492,0.00001426,0.00000281,0.00000042,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000785,0.00000710,0.00000877,0.00001306,0.00002048,0.00002303,0.00002088,0.00001763,0.00001464,0.00001377,0.00001362,0.00001329,0.00001424,0.00001476,0.00001902,0.00002487,0.00003038,0.00003984,0.00005509,0.00008113,0.00013031,0.00020420,0.00027068,0.00031857,0.00034849,0.00038436,0.00044659,0.00054088,0.00064531,0.00071267,0.00067293,0.00053284,0.00032718,0.00016055,0.00005919,0.00001674,0.00000323,0.00000052,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000747,0.00000634,0.00000879,0.00001412,0.00001931,0.00002348,0.00001971,0.00001690,0.00001417,0.00001289,0.00001311,0.00001344,0.00001285,0.00001174,0.00001285,0.00001709,0.00002324,0.00003239,0.00003920,0.00005287,0.00008179,0.00013052,0.00019756,0.00027117,0.00031655,0.00034238,0.00038220,0.00044070,0.00053518,0.00064806,0.00071409,0.00068000,0.00052813,0.00034036,0.00016670,0.00006381,0.00001857,0.00000401,0.00000054,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000295,0.00000726,0.00000702,0.00000893,0.00001445,0.00001848,0.00002183,0.00002117,0.00001737,0.00001568,0.00001431,0.00001360,0.00001266,0.00001280,0.00001141,0.00001127,0.00001195,0.00001650,0.00002369,0.00003177,0.00003885,0.00005348,0.00008080,0.00012922,0.00019079,0.00026540,0.00031457,0.00033668,0.00037913,0.00043509,0.00053341,0.00064238,0.00070822,0.00068128,0.00053631,0.00034813,0.00017469,0.00006963,0.00002117,0.00000396,0.00000059,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000290,0.00000679,0.00000658,0.00000941,0.00001355,0.00002098,0.00002251,0.00002022,0.00001560,0.00001473,0.00001304,0.00001202,0.00001301,0.00001311,0.00001127,0.00001061,0.00000955,0.00001245,0.00001643,0.00002352,0.00003166,0.00004073,0.00005697,0.00008095,0.00012816,0.00019225,0.00026566,0.00031035,0.00033769,0.00038262,0.00043599,0.00052914,0.00063543,0.00069570,0.00068132,0.00054364,0.00035400,0.00017990,0.00007338,0.00002202,0.00000540,0.00000097,0.00000021,0.00000002,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000285,0.00000776,0.00000684,0.00000924,0.00001344,0.00002008,0.00002279,0.00002044,0.00001669,0.00001438,0.00001230,0.00001247,0.00001212,0.00001157,0.00001164,0.00001032,0.00000983,0.00000884,0.00001122,0.00001787,0.00002468,0.00003133,0.00004003,0.00005471,0.00008290,0.00012305,0.00019157,0.00025540,0.00031275,0.00034472,0.00037541,0.00044018,0.00053009,0.00062609,0.00069641,0.00067034,0.00054300,0.00035391,0.00018881,0.00007541,0.00002423,0.00000561,0.00000106,0.00000014,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000281,0.00000745,0.00000688,0.00000891,0.00001405,0.00002001,0.00002190,0.00002119,0.00001657,0.00001454,0.00001278,0.00001280,0.00001176,0.00001205,0.00001117,0.00001032,0.00000851,0.00000952,0.00001004,0.00001266,0.00001688,0.00002482,0.00003128,0.00004132,0.00005551,0.00007871,0.00012552,0.00018907,0.00025224,0.00030580,0.00033887,0.00037491,0.00043196,0.00052278,0.00062534,0.00069080,0.00066579,0.00054541,0.00036192,0.00019586,0.00008222,0.00002605,0.00000698,0.00000113,0.00000028,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000811,0.00000698,0.00000950,0.00001379,0.00001973,0.00002327,0.00001959,0.00001593,0.00001447,0.00001374,0.00001228,0.00001221,0.00001289,0.00001162,0.00000896,0.00000842,0.00000794,0.00000877,0.00001054,0.00001301,0.00001716,0.00002437,0.00003215,0.00004196,0.00005789,0.00007819,0.00012557,0.00018304,0.00024956,0.00030346,0.00033757,0.00036902,0.00042653,0.00051639,0.00062063,0.00067774,0.00065973,0.00054871,0.00037694,0.00019534,0.00008415,0.00002921,0.00000733,0.00000130,0.00000024,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000276,0.00000778,0.00000594,0.00000992,0.00001398,0.00001888,0.00002232,0.00001997,0.00001692,0.00001440,0.00001254,0.00001261,0.00001256,0.00001091,0.00001089,0.00000827,0.00000830,0.00000688,0.00000820,0.00000915,0.00001054,0.00001325,0.00001754,0.00002539,0.00003199,0.00004229,0.00005389,0.00008031,0.00012404,0.00018363,0.00024699,0.00030306,0.00034038,0.00037743,0.00042576,0.00051696,0.00060544,0.00067974,0.00066409,0.00054477,0.00037576,0.00021250,0.00009162,0.00003246,0.00000891,0.00000205,0.00000028,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000787,0.00000646,0.00000853,0.00001403,0.00001846,0.00002237,0.00002041,0.00001551,0.00001537,0.00001398,0.00001221,0.00001195,0.00001162,0.00001009,0.00000905,0.00000712,0.00000712,0.00000853,0.00000903,0.00000919,0.00001035,0.00001296,0.00001827,0.00002484,0.00003180,0.00004153,0.00005532,0.00007918,0.00012083,0.00018231,0.00024512,0.00029474,0.00033760,0.00037039,0.00042510,0.00050456,0.00060771,0.00066838,0.00066751,0.00055359,0.00038359,0.00021483,0.00009686,0.00003656,0.00000856,0.00000207,0.00000040,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000735,0.00000660,0.00000856,0.00001388,0.00002044,0.00002169,0.00001865,0.00001711,0.00001337,0.00001261,0.00001256,0.00001181,0.00001106,0.00001021,0.00000863,0.00000761,0.00000738,0.00000804,0.00000797,0.00000990,0.00001056,0.00001127,0.00001263,0.00001801,0.00002685,0.00003109,0.00004172,0.00005315,0.00007868,0.00011861,0.00017813,0.00024055,0.00029389,0.00033399,0.00036826,0.00042382,0.00050437,0.00060005,0.00066423,0.00065650,0.00055547,0.00039125,0.00022202,0.00010482,0.00003644,0.00001117,0.00000278,0.00000040,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000297,0.00000768,0.00000672,0.00000816,0.00001238,0.00001893,0.00002216,0.00002006,0.00001636,0.00001440,0.00001249,0.00001207,0.00001146,0.00001195,0.00001063,0.00000872,0.00000705,0.00000705,0.00000783,0.00000860,0.00000929,0.00001030,0.00001051,0.00001075,0.00001405,0.00001876,0.00002369,0.00003213,0.00004391,0.00005525,0.00007932,0.00011932,0.00017365,0.00023537,0.00029142,0.00032826,0.00036859,0.00042097,0.00049956,0.00059232,0.00066091,0.00065641,0.00055924,0.00039907,0.00023273,0.00010902,0.00004215,0.00001252,0.00000288,0.00000045,0.00000009,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000740,0.00000686,0.00000915,0.00001459,0.00001777,0.00002192,0.00002107,0.00001572,0.00001365,0.00001195,0.00001157,0.00001056,0.00001169,0.00000952,0.00000853,0.00000707,0.00000575,0.00000695,0.00000811,0.00000783,0.00000893,0.00000988,0.00001073,0.00001289,0.00001478,0.00001893,0.00002581,0.00003276,0.00004224,0.00005587,0.00007915,0.00011876,0.00017165,0.00023511,0.00028777,0.00032871,0.00036454,0.00041807,0.00049588,0.00058788,0.00065884,0.00066145,0.00056780,0.00040159,0.00023907,0.00011404,0.00004281,0.00001318,0.00000311,0.00000073,0.00000021,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000255,0.00000738,0.00000646,0.00000884,0.00001438,0.00001902,0.00002220,0.00002058,0.00001537,0.00001464,0.00001259,0.00001103,0.00001077,0.00001075,0.00000924,0.00000794,0.00000677,0.00000632,0.00000669,0.00000750,0.00000759,0.00000893,0.00000915,0.00001004,0.00001136,0.00001200,0.00001520,0.00001905,0.00002631,0.00003375,0.00004165,0.00005565,0.00007692,0.00011640,0.00016913,0.00022756,0.00028739,0.00032051,0.00036426,0.00041112,0.00049383,0.00058572,0.00065080,0.00064941,0.00056188,0.00040746,0.00024659,0.00012241,0.00004712,0.00001490,0.00000339,0.00000068,0.00000017,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000276,0.00000839,0.00000695,0.00000842,0.00001346,0.00001879,0.00002124,0.00002112,0.00001601,0.00001322,0.00001134,0.00001207,0.00000966,0.00001084,0.00000936,0.00000806,0.00000627,0.00000669,0.00000700,0.00000735,0.00000662,0.00000743,0.00000882,0.00000978,0.00001063,0.00001084,0.00001197,0.00001417,0.00001737,0.00002484,0.00003253,0.00004274,0.00005627,0.00007715,0.00011623,0.00016559,0.00023280,0.00028267,0.00032126,0.00036086,0.00041734,0.00049499,0.00058020,0.00063387,0.00064717,0.00056205,0.00041263,0.00025246,0.00012422,0.00004983,0.00001674,0.00000396,0.00000080,0.00000019,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000271,0.00000764,0.00000745,0.00000846,0.00001209,0.00001961,0.00002065,0.00001834,0.00001610,0.00001322,0.00001209,0.00001122,0.00001127,0.00001011,0.00001016,0.00000752,0.00000587,0.00000594,0.00000620,0.00000658,0.00000669,0.00000681,0.00000844,0.00000952,0.00000971,0.00001089,0.00001169,0.00001195,0.00001471,0.00002032,0.00002539,0.00003210,0.00004196,0.00005591,0.00007783,0.00011366,0.00016444,0.00022806,0.00027697,0.00032055,0.00036122,0.00040909,0.00048018,0.00057591,0.00064132,0.00064321,0.00056344,0.00041861,0.00026089,0.00013210,0.00005304,0.00001853,0.00000514,0.00000097,0.00000009,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000292,0.00000778,0.00000651,0.00000933,0.00001296,0.00001912,0.00002015,0.00001956,0.00001480,0.00001266,0.00001214,0.00001169,0.00001223,0.00001042,0.00000969,0.00000813,0.00000665,0.00000537,0.00000514,0.00000632,0.00000714,0.00000702,0.00000724,0.00000865,0.00000945,0.00001028,0.00001106,0.00001223,0.00001344,0.00001610,0.00001954,0.00002649,0.00003500,0.00004149,0.00005440,0.00007663,0.00011713,0.00016701,0.00022561,0.00027629,0.00032360,0.00035862,0.00040487,0.00048120,0.00056415,0.00062428,0.00064078,0.00056415,0.00042656,0.00026478,0.00013573,0.00005730,0.00001975,0.00000497,0.00000111,0.00000014,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000299,0.00000766,0.00000698,0.00000882,0.00001362,0.00001874,0.00002046,0.00001919,0.00001596,0.00001329,0.00001181,0.00001127,0.00001115,0.00001030,0.00000865,0.00000745,0.00000606,0.00000500,0.00000521,0.00000549,0.00000738,0.00000693,0.00000698,0.00000858,0.00000922,0.00001087,0.00000988,0.00001106,0.00001146,0.00001398,0.00001624,0.00002126,0.00002694,0.00003293,0.00004264,0.00005499,0.00007498,0.00011142,0.00015998,0.00022070,0.00027553,0.00031537,0.00035945,0.00040944,0.00047863,0.00056584,0.00062640,0.00063578,0.00056964,0.00042884,0.00027428,0.00014454,0.00005881,0.00002152,0.00000533,0.00000132,0.00000021,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000245,0.00000686,0.00000705,0.00000898,0.00001278,0.00001839,0.00002202,0.00001975,0.00001584,0.00001289,0.00001207,0.00001160,0.00001040,0.00001129,0.00000825,0.00000636,0.00000589,0.00000471,0.00000608,0.00000648,0.00000596,0.00000644,0.00000771,0.00000823,0.00000872,0.00000945,0.00000952,0.00001094,0.00001155,0.00001226,0.00001271,0.00001582,0.00002053,0.00002678,0.00003194,0.00004354,0.00005528,0.00007687,0.00011020,0.00016090,0.00021738,0.00027167,0.00031497,0.00035214,0.00040277,0.00047462,0.00055231,0.00062136,0.00063411,0.00056613,0.00043292,0.00027629,0.00015053,0.00006379,0.00002364,0.00000738,0.00000193,0.00000019,0.00000012,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000257,0.00000773,0.00000738,0.00000919,0.00001386,0.00001794,0.00002282,0.00001966,0.00001579,0.00001294,0.00001150,0.00001106,0.00001089,0.00001007,0.00000900,0.00000705,0.00000653,0.00000509,0.00000512,0.00000611,0.00000570,0.00000620,0.00000743,0.00000790,0.00000870,0.00000891,0.00000908,0.00001037,0.00001108,0.00001113,0.00001273,0.00001315,0.00001704,0.00002037,0.00002694,0.00003309,0.00004561,0.00005450,0.00007899,0.00010876,0.00015821,0.00021705,0.00027030,0.00031320,0.00035445,0.00039709,0.00047349,0.00054494,0.00061516,0.00062878,0.00057086,0.00044419,0.00028291,0.00015407,0.00006831,0.00002449,0.00000740,0.00000172,0.00000035,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000264,0.00000776,0.00000665,0.00000933,0.00001259,0.00001900,0.00002169,0.00001822,0.00001575,0.00001233,0.00001134,0.00001084,0.00001056,0.00000997,0.00000877,0.00000648,0.00000582,0.00000523,0.00000533,0.00000523,0.00000615,0.00000684,0.00000629,0.00000705,0.00000721,0.00000778,0.00000912,0.00000959,0.00001077,0.00001070,0.00001143,0.00001261,0.00001466,0.00001664,0.00002006,0.00002482,0.00003380,0.00004368,0.00005360,0.00007703,0.00011058,0.00015928,0.00021153,0.00026950,0.00030778,0.00034493,0.00040027,0.00046258,0.00054388,0.00060606,0.00061952,0.00057395,0.00045143,0.00029137,0.00015942,0.00007154,0.00002873,0.00000877,0.00000200,0.00000045,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000
0.00000000,0.00000250,0.00000712,0.00000674,0.00000896,0.00001360,0.00001883,0.00002117,0.00001947,0.00001499,0.00001259,0.00001153,0.00001054,0.00001056,0.00000971,0.00000825,0.00000648,0.00000519,0.00000516,0.00000476,0.00000575,0.00000578,0.00000613,0.00000707,0.00000651,0.00000773,0.00000860,0.00000846,0.00000832,0.00000929,0.00001007,0.00001040,0.00001266,0.00001263,0.00001497,0.00001638,0.00002098,0.00002661,0.00003319,0.00004090,0.00005575,0.00007538,0.00010598,0.00015272,0.00020845,0.00026733,0.00031101,0.00034505,0.00039155,0.00046097,0.00054409,0.00060764,0.00062098,0.00056481,0.00044395,0.00029880,0.00016724,0.00007875,0.00003001,0.00000964,0.00000281,0.00000061,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000290,0.00000766,0.00000660,0.00000860,0.00001221,0.00001766,0.00002230,0.00002053,0.00001617,0.00001426,0.00001148,0.00001073,0.00001025,0.00001009,0.00000839,0.00000655,0.00000540,0.00000533,0.00000504,0.00000450,0.00000523,0.00000549,0.00000660,0.00000679,0.00000693,0.00000797,0.00000783,0.00000806,0.00000931,0.00000983,0.00001103,0.00001096,0.00001311,0.00001337,0.00001457,0.00001685,0.00002046,0.00002576,0.00003345,0.00004259,0.00005525,0.00007536,0.00010744,0.00015173,0.00020284,0.00026153,0.00030870,0.00034952,0.00039327,0.00045942,0.00052917,0.00060778,0.00061683,0.00057044,0.00045293,0.00030417,0.00017170,0.00008283,0.00003109,0.00000926,0.00000283,0.00000066,0.00000009,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000634,0.00000669,0.00000834,0.00001320,0.00001952,0.00002096,0.00002006,0.00001530,0.00001329,0.00001216,0.00001068,0.00000990,0.00000924,0.00000830,0.00000644,0.00000509,0.00000457,0.00000462,0.00000474,0.00000592,0.00000589,0.00000594,0.00000608,0.00000686,0.00000710,0.00000787,0.00000893,0.00000884,0.00000929,0.00001073,0.00001051,0.00001160,0.00001195,0.00001332,0.00001525,0.00001747,0.00002187,0.00002770,0.00003359,0.00004224,0.00005504,0.00007515,0.00010850,0.00015194,0.00020253,0.00026250,0.00029894,0.00034389,0.00038917,0.00045390,0.00053478,0.00059837,0.00061829,0.00057409,0.00045383,0.00030955,0.00018332,0.00008410,0.00003437,0.00001139,0.00000351,0.00000066,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000252,0.00000702,0.00000667,0.00000842,0.00001254,0.00001853,0.00002187,0.00001935,0.00001457,0.00001348,0.00001094,0.00001082,0.00000978,0.00000853,0.00000809,0.00000669,0.00000545,0.00000405,0.00000469,0.00000488,0.00000509,0.00000545,0.00000580,0.00000622,0.00000618,0.00000660,0.00000743,0.00000721,0.00000823,0.00000962,0.00000981,0.00001094,0.00001058,0.00001254,0.00001287,0.00001348,0.00001509,0.00001763,0.00002107,0.00002805,0.00003463,0.00004493,0.00005476,0.00007635,0.00011067,0.00015121,0.00020625,0.00025149,0.00030295,0.00034028,0.00039577,0.00044900,0.00053096,0.00058993,0.00060933,0.00056502,0.00045263,0.00031506,0.00018452,0.00009078,0.00003762,0.00001259,0.00000372,0.00000068,0.00000014,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000754,0.00000747,0.00000865,0.00001282,0.00001801,0.00002129,0.00001817,0.00001539,0.00001308,0.00001098,0.00001139,0.00000988,0.00000983,0.00000865,0.00000644,0.00000535,0.00000427,0.00000434,0.00000481,0.00000549,0.00000512,0.00000578,0.00000547,0.00000587,0.00000681,0.00000766,0.00000728,0.00000771,0.00000834,0.00000872,0.00000990,0.00001032,0.00001030,0.00001164,0.00001306,0.00001320,0.00001504,0.00001751,0.00002138,0.00002626,0.00003345,0.00004382,0.00005466,0.00007557,0.00010723,0.00015001,0.00019520,0.00025359,0.00029543,0.00034061,0.00038915,0.00045159,0.00051623,0.00058317,0.00060891,0.00056804,0.00046316,0.00031952,0.00019239,0.00009674,0.00004179,0.00001344,0.00000403,0.00000092,0.00000017,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000276,0.00000794,0.00000750,0.00000809,0.00001287,0.00001836,0.00002114,0.00001872,0.00001506,0.00001205,0.00001056,0.00001061,0.00001098,0.00000879,0.00000860,0.00000686,0.00000448,0.00000434,0.00000413,0.00000417,0.00000443,0.00000476,0.00000559,0.00000547,0.00000618,0.00000606,0.00000679,0.00000702,0.00000785,0.00000754,0.00000879,0.00000912,0.00000995,0.00001028,0.00001056,0.00001197,0.00001311,0.00001398,0.00001608,0.00001749,0.00002171,0.00002810,0.00003333,0.00004384,0.00005530,0.00007413,0.00010485,0.00014490,0.00019859,0.00024263,0.00029649,0.00033885,0.00038611,0.00044501,0.00051976,0.00057355,0.00060514,0.00056627,0.00046623,0.00032169,0.00019642,0.00009886,0.00004226,0.00001577,0.00000427,0.00000087,0.00000024,0.00000007,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000306,0.00000707,0.00000636,0.00000875,0.00001219,0.00001938,0.00002202,0.00002060,0.00001473,0.00001301,0.00001146,0.00001113,0.00001141,0.00000926,0.00000849,0.00000603,0.00000486,0.00000380,0.00000455,0.00000441,0.00000431,0.00000474,0.00000528,0.00000486,0.00000561,0.00000573,0.00000658,0.00000669,0.00000660,0.00000712,0.00000792,0.00000856,0.00000929,0.00000978,0.00001129,0.00001219,0.00001278,0.00001438,0.00001440,0.00001556,0.00001782,0.00002211,0.00002807,0.00003484,0.00004344,0.00005693,0.00007300,0.00010398,0.00014558,0.00019652,0.00025290,0.00029420,0.00033385,0.00038043,0.00044278,0.00051003,0.00057325,0.00059731,0.00056294,0.00046998,0.00033397,0.00020515,0.00010398,0.00004526,0.00001558,0.00000448,0.00000134,0.00000026,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000773,0.00000724,0.00000886,0.00001273,0.00001893,0.00002084,0.00001935,0.00001612,0.00001268,0.00001219,0.00000936,0.00001018,0.00000849,0.00000766,0.00000655,0.00000462,0.00000405,0.00000391,0.00000408,0.00000490,0.00000512,0.00000504,0.00000601,0.00000568,0.00000585,0.00000629,0.00000585,0.00000698,0.00000646,0.00000785,0.00000797,0.00000900,0.00000943,0.00001054,0.00001023,0.00001117,0.00001263,0.00001355,0.00001473,0.00001596,0.00001801,0.00002185,0.00002880,0.00003550,0.00004321,0.00005471,0.00007291,0.00010306,0.00014539,0.00019647,0.00024501,0.00029133,0.00033526,0.00038260,0.00043889,0.00049890,0.00056997,0.00059361,0.00055870,0.00047141,0.00034061,0.00020569,0.00010537,0.00004889,0.00001652,0.00000530,0.00000146,0.00000042,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000271,0.00000766,0.00000700,0.00000896,0.00001268,0.00001782,0.00002159,0.00002018,0.00001457,0.00001259,0.00001122,0.00001051,0.00000992,0.00000936,0.00000792,0.00000648,0.00000488,0.00000396,0.00000420,0.00000429,0.00000436,0.00000396,0.00000514,0.00000443,0.00000563,0.00000570,0.00000620,0.00000655,0.00000681,0.00000738,0.00000773,0.00000820,0.00000910,0.00000886,0.00000983,0.00001096,0.00001075,0.00001115,0.00001164,0.00001273,0.00001525,0.00001608,0.00001860,0.00002213,0.00002824,0.00003409,0.00004151,0.00005561,0.00007574,0.00010004,0.00014320,0.00019477,0.00024213,0.00029036,0.00032878,0.00037687,0.00043830,0.00050310,0.00056375,0.00059133,0.00056162,0.00046500,0.00034335,0.00021415,0.00011253,0.00004941,0.00001973,0.00000592,0.00000139,0.00000042,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000766,0.00000653,0.00000860,0.00001216,0.00001782,0.00002162,0.00001770,0.00001431,0.00001306,0.00001221,0.00001023,0.00000924,0.00000867,0.00000745,0.00000620,0.00000545,0.00000417,0.00000342,0.00000431,0.00000405,0.00000533,0.00000514,0.00000474,0.00000528,0.00000514,0.00000625,0.00000636,0.00000587,0.00000693,0.00000622,0.00000792,0.00000832,0.00000809,0.00000858,0.00001075,0.00001023,0.00001098,0.00001221,0.00001301,0.00001311,0.00001535,0.00001579,0.00001874,0.00002114,0.00002859,0.00003663,0.00004333,0.00005579,0.00007310,0.00010044,0.00013999,0.00019204,0.00024201,0.00028963,0.00032840,0.00037423,0.00044103,0.00049767,0.00055939,0.00059163,0.00055698,0.00047415,0.00034733,0.00021373,0.00011722,0.00005245,0.00001973,0.00000636,0.00000196,0.00000024,0.00000012,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000005,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000278,0.00000752,0.00000599,0.00000867,0.00001214,0.00001862,0.00002199,0.00001902,0.00001593,0.00001358,0.00001068,0.00000990,0.00001117,0.00000893,0.00000771,0.00000535,0.00000502,0.00000413,0.00000377,0.00000417,0.00000408,0.00000375,0.00000446,0.00000391,0.00000483,0.00000516,0.00000535,0.00000646,0.00000622,0.00000658,0.00000695,0.00000698,0.00000752,0.00000773,0.00000823,0.00000931,0.00000839,0.00001091,0.00001131,0.00001157,0.00001266,0.00001355,0.00001579,0.00001716,0.00001876,0.00002176,0.00002763,0.00003574,0.00004493,0.00005549,0.00007531,0.00010171,0.00013978,0.00019053,0.00024159,0.00028284,0.00032675,0.00037354,0.00043127,0.00049975,0.00055151,0.00058338,0.00055953,0.00046906,0.00035249,0.00022049,0.00012335,0.00005782,0.00002202,0.00000724,0.00000165,0.00000042,0.00000009,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000262,0.00000754,0.00000693,0.00000799,0.00001200,0.00001817,0.00002013,0.00001905,0.00001525,0.00001174,0.00001103,0.00001054,0.00001032,0.00000929,0.00000757,0.00000540,0.00000424,0.00000417,0.00000427,0.00000389,0.00000375,0.00000453,0.00000438,0.00000450,0.00000476,0.00000507,0.00000509,0.00000530,0.00000611,0.00000648,0.00000653,0.00000658,0.00000806,0.00000686,0.00000823,0.00000858,0.00000931,0.00001047,0.00001056,0.00001143,0.00001259,0.00001428,0.00001447,0.00001492,0.00001773,0.00001876,0.00002428,0.00002897,0.00003670,0.00004432,0.00005471,0.00007420,0.00010419,0.00013919,0.00018551,0.00023225,0.00028145,0.00032701,0.00036760,0.00042764,0.00049411,0.00054911,0.00058414,0.00055498,0.00046969,0.00035226,0.00023013,0.00012590,0.00006034,0.00002459,0.00000851,0.00000257,0.00000066,0.00000012,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000735,0.00000669,0.00000816,0.00001242,0.00001801,0.00001949,0.00001841,0.00001483,0.00001247,0.00001143,0.00001004,0.00000955,0.00000870,0.00000816,0.00000573,0.00000453,0.00000405,0.00000424,0.00000377,0.00000410,0.00000420,0.00000467,0.00000493,0.00000464,0.00000471,0.00000547,0.00000618,0.00000582,0.00000573,0.00000665,0.00000646,0.00000655,0.00000797,0.00000778,0.00000799,0.00000903,0.00000931,0.00001023,0.00001070,0.00001098,0.00001278,0.00001318,0.00001478,0.00001523,0.00001758,0.00001997,0.00002400,0.00002857,0.00003526,0.00004387,0.00005756,0.00007336,0.00009841,0.00014204,0.00018520,0.00023273,0.00028336,0.00031530,0.00036756,0.00042413,0.00049147,0.00054215,0.00057063,0.00055168,0.00047912,0.00035947,0.00023343,0.00013080,0.00006397,0.00002541,0.00000884,0.00000269,0.00000045,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000281,0.00000811,0.00000632,0.00000853,0.00001209,0.00001824,0.00002211,0.00001846,0.00001502,0.00001247,0.00001040,0.00001021,0.00000919,0.00000931,0.00000794,0.00000542,0.00000516,0.00000377,0.00000365,0.00000358,0.00000387,0.00000467,0.00000457,0.00000434,0.00000474,0.00000493,0.00000474,0.00000502,0.00000594,0.00000601,0.00000660,0.00000684,0.00000719,0.00000710,0.00000733,0.00000908,0.00000827,0.00000924,0.00000943,0.00001028,0.00001040,0.00001148,0.00001254,0.00001377,0.00001433,0.00001603,0.00001751,0.00002060,0.00002369,0.00002862,0.00003616,0.00004342,0.00005506,0.00007472,0.00009796,0.00013858,0.00018247,0.00022895,0.00027815,0.00032171,0.00036371,0.00041673,0.00048386,0.00054124,0.00057065,0.00055580,0.00048110,0.00036018,0.00024062,0.00013620,0.00006324,0.00002909,0.00000945,0.00000266,0.00000068,0.00000017,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000264,0.00000768,0.00000636,0.00000896,0.00001313,0.00001799,0.00002093,0.00001749,0.00001577,0.00001226,0.00001136,0.00000959,0.00000929,0.00000910,0.00000750,0.00000589,0.00000434,0.00000401,0.00000389,0.00000427,0.00000389,0.00000396,0.00000410,0.00000422,0.00000438,0.00000450,0.00000497,0.00000542,0.00000608,0.00000606,0.00000589,0.00000545,0.00000672,0.00000702,0.00000731,0.00000792,0.00000766,0.00000811,0.00000933,0.00000853,0.00001110,0.00001087,0.00001115,0.00001318,0.00001358,0.00001556,0.00001690,0.00001678,0.00002015,0.00002322,0.00002789,0.00003541,0.00004300,0.00005539,0.00007494,0.00009964,0.00013335,0.00018275,0.00022919,0.00027497,0.00031827,0.00036178,0.00041680,0.00047198,0.00053119,0.00056912,0.00055194,0.00048110,0.00036699,0.00024373,0.00014190,0.00007024,0.00002895,0.00001007,0.00000332,0.00000090,0.00000019,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000705,0.00000660,0.00000844,0.00001205,0.00001730,0.00001982,0.00001909,0.00001471,0.00001212,0.00001117,0.00001110,0.00001025,0.00000957,0.00000794,0.00000662,0.00000380,0.00000365,0.00000347,0.00000365,0.00000387,0.00000441,0.00000415,0.00000507,0.00000427,0.00000509,0.00000467,0.00000457,0.00000556,0.00000559,0.00000589,0.00000603,0.00000684,0.00000615,0.00000646,0.00000717,0.00000811,0.00000797,0.00000860,0.00000957,0.00000950,0.00001011,0.00001164,0.00001223,0.00001304,0.00001308,0.00001537,0.00001763,0.00001664,0.00002164,0.00002395,0.00002777,0.00003642,0.00004460,0.00005488,0.00007164,0.00009662,0.00013005,0.00017695,0.00022690,0.00027393,0.00031483,0.00036214,0.00040933,0.00047580,0.00052580,0.00056766,0.00055290,0.00047896,0.00036640,0.00025003,0.00014534,0.00007371,0.00003156,0.00001058,0.00000365,0.00000080,0.00000021,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000299,0.00000726,0.00000655,0.00000827,0.00001205,0.00001876,0.00002008,0.00001843,0.00001454,0.00001106,0.00001087,0.00000926,0.00000955,0.00000825,0.00000754,0.00000537,0.00000387,0.00000389,0.00000337,0.00000337,0.00000361,0.00000431,0.00000370,0.00000446,0.00000486,0.00000519,0.00000460,0.00000488,0.00000533,0.00000559,0.00000559,0.00000603,0.00000625,0.00000669,0.00000665,0.00000778,0.00000768,0.00000745,0.00000842,0.00000860,0.00000856,0.00001056,0.00001068,0.00001157,0.00001172,0.00001268,0.00001440,0.00001542,0.00001551,0.00001796,0.00002070,0.00002270,0.00003015,0.00003677,0.00004653,0.00005697,0.00007178,0.00009872,0.00013042,0.00017665,0.00022431,0.00026646,0.00031414,0.00035339,0.00040721,0.00047290,0.00052740,0.00056530,0.00054892,0.00048033,0.00037647,0.00025394,0.00014952,0.00007689,0.00003321,0.00001259,0.00000309,0.00000118,0.00000031,0.00000009,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000302,0.00000714,0.00000712,0.00000825,0.00001235,0.00001650,0.00001975,0.00001841,0.00001426,0.00001164,0.00001089,0.00000983,0.00000992,0.00000886,0.00000677,0.00000684,0.00000497,0.00000325,0.00000304,0.00000372,0.00000384,0.00000387,0.00000389,0.00000368,0.00000438,0.00000424,0.00000443,0.00000481,0.00000488,0.00000512,0.00000549,0.00000554,0.00000625,0.00000599,0.00000669,0.00000705,0.00000719,0.00000804,0.00000750,0.00000830,0.00000893,0.00000966,0.00000988,0.00001157,0.00001075,0.00001245,0.00001379,0.00001433,0.00001466,0.00001610,0.00001756,0.00001973,0.00002543,0.00002998,0.00003453,0.00004290,0.00005641,0.00007395,0.00009705,0.00013436,0.00017464,0.00022367,0.00027105,0.00031836,0.00035042,0.00040270,0.00046427,0.00051931,0.00055399,0.00055314,0.00047884,0.00037571,0.00026047,0.00015308,0.00007972,0.00003265,0.00001341,0.00000476,0.00000101,0.00000024,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000302,0.00000717,0.00000698,0.00000827,0.00001329,0.00001820,0.00002053,0.00001761,0.00001443,0.00001186,0.00001051,0.00001037,0.00001032,0.00000870,0.00000811,0.00000559,0.00000483,0.00000370,0.00000387,0.00000344,0.00000391,0.00000380,0.00000387,0.00000474,0.00000405,0.00000488,0.00000450,0.00000516,0.00000479,0.00000554,0.00000512,0.00000563,0.00000611,0.00000582,0.00000594,0.00000672,0.00000717,0.00000752,0.00000783,0.00000806,0.00000849,0.00000926,0.00000943,0.00001032,0.00001080,0.00001214,0.00001197,0.00001242,0.00001443,0.00001556,0.00001669,0.00001961,0.00002032,0.00002414,0.00002817,0.00003543,0.00004401,0.00005591,0.00007140,0.00009693,0.00013035,0.00017387,0.00021967,0.00026686,0.00031384,0.00035216,0.00040108,0.00046236,0.00052146,0.00055194,0.00053991,0.00048436,0.00038238,0.00026690,0.00015913,0.00008231,0.00003755,0.00001374,0.00000530,0.00000130,0.00000033,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000295,0.00000799,0.00000710,0.00000948,0.00001304,0.00001742,0.00001994,0.00001857,0.00001379,0.00001259,0.00001051,0.00001004,0.00000922,0.00000877,0.00000707,0.00000578,0.00000413,0.00000394,0.00000323,0.00000365,0.00000401,0.00000372,0.00000441,0.00000410,0.00000375,0.00000415,0.00000464,0.00000488,0.00000474,0.00000533,0.00000603,0.00000556,0.00000613,0.00000578,0.00000646,0.00000677,0.00000646,0.00000669,0.00000778,0.00000776,0.00000825,0.00000903,0.00000933,0.00000919,0.00000957,0.00001073,0.00001148,0.00001249,0.00001388,0.00001403,0.00001619,0.00001525,0.00001931,0.00002162,0.00002454,0.00002996,0.00003689,0.00004743,0.00005561,0.00007166,0.00009422,0.00012943,0.00017559,0.00022158,0.00026443,0.00030346,0.00035327,0.00040329,0.00046067,0.00051076,0.00054680,0.00054173,0.00048612,0.00038427,0.00026881,0.00015998,0.00008693,0.00003920,0.00001537,0.00000481,0.00000146,0.00000042,0.00000014,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000283,0.00000747,0.00000615,0.00000865,0.00001200,0.00001723,0.00002063,0.00001940,0.00001487,0.00001108,0.00001087,0.00001014,0.00000898,0.00000924,0.00000724,0.00000530,0.00000516,0.00000387,0.00000356,0.00000290,0.00000339,0.00000372,0.00000370,0.00000389,0.00000413,0.00000497,0.00000455,0.00000450,0.00000507,0.00000500,0.00000570,0.00000545,0.00000545,0.00000646,0.00000554,0.00000601,0.00000679,0.00000710,0.00000778,0.00000759,0.00000778,0.00000771,0.00000818,0.00000952,0.00000962,0.00000992,0.00001061,0.00001134,0.00001296,0.00001306,0.00001445,0.00001631,0.00001813,0.00001971,0.00002209,0.00002461,0.00003121,0.00003658,0.00004568,0.00005492,0.00007329,0.00009615,0.00012825,0.00017000,0.00021974,0.00026045,0.00030655,0.00034903,0.00039351,0.00045296,0.00051446,0.00054781,0.00054725,0.00047978,0.00038722,0.00027058,0.00016701,0.00008731,0.00004137,0.00001695,0.00000514,0.00000153,0.00000038,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000269,0.00000686,0.00000669,0.00000787,0.00001261,0.00001857,0.00002100,0.00001773,0.00001457,0.00001183,0.00001011,0.00001014,0.00000834,0.00000842,0.00000693,0.00000603,0.00000455,0.00000344,0.00000314,0.00000306,0.00000417,0.00000415,0.00000363,0.00000443,0.00000417,0.00000457,0.00000495,0.00000488,0.00000479,0.00000481,0.00000462,0.00000497,0.00000476,0.00000566,0.00000601,0.00000556,0.00000672,0.00000688,0.00000622,0.00000740,0.00000797,0.00000776,0.00000846,0.00000974,0.00000924,0.00001075,0.00001004,0.00001195,0.00001207,0.00001268,0.00001407,0.00001605,0.00001490,0.00001761,0.00001916,0.00002147,0.00002423,0.00002873,0.00003618,0.00004368,0.00005480,0.00006940,0.00009657,0.00012507,0.00017309,0.00021658,0.00026261,0.00030075,0.00034721,0.00040145,0.00045378,0.00051128,0.00054720,0.00053666,0.00049223,0.00038938,0.00027612,0.00017321,0.00009292,0.00004172,0.00001775,0.00000554,0.00000153,0.00000035,0.00000019,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000316,0.00000750,0.00000691,0.00000839,0.00001230,0.00001780,0.00001978,0.00001874,0.00001379,0.00001230,0.00001110,0.00001037,0.00000837,0.00000867,0.00000728,0.00000545,0.00000441,0.00000380,0.00000337,0.00000316,0.00000368,0.00000368,0.00000441,0.00000394,0.00000417,0.00000422,0.00000434,0.00000497,0.00000493,0.00000519,0.00000493,0.00000582,0.00000528,0.00000570,0.00000620,0.00000547,0.00000625,0.00000634,0.00000639,0.00000684,0.00000700,0.00000792,0.00000771,0.00000827,0.00000983,0.00000981,0.00000969,0.00001061,0.00001110,0.00001162,0.00001325,0.00001304,0.00001492,0.00001532,0.00001756,0.00001909,0.00002197,0.00002569,0.00003050,0.00003713,0.00004622,0.00005473,0.00007305,0.00009679,0.00012623,0.00016861,0.00021540,0.00025960,0.00030403,0.00034667,0.00039457,0.00044803,0.00050213,0.00053784,0.00053178,0.00048586,0.00039907,0.00028230,0.00017507,0.00009313,0.00004441,0.00001947,0.00000691,0.00000193,0.00000042,0.00000014,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000283,0.00000710,0.00000672,0.00000832,0.00001186,0.00001751,0.00001926,0.00001923,0.00001426,0.00001230,0.00001127,0.00001011,0.00000924,0.00000858,0.00000717,0.00000566,0.00000370,0.00000358,0.00000370,0.00000295,0.00000337,0.00000363,0.00000387,0.00000417,0.00000415,0.00000436,0.00000413,0.00000455,0.00000462,0.00000424,0.00000481,0.00000559,0.00000443,0.00000490,0.00000500,0.00000651,0.00000580,0.00000603,0.00000641,0.00000684,0.00000728,0.00000754,0.00000743,0.00000839,0.00000823,0.00000910,0.00001025,0.00000976,0.00001110,0.00001238,0.00001164,0.00001348,0.00001443,0.00001523,0.00001629,0.00001662,0.00001843,0.00002341,0.00002628,0.00002968,0.00003757,0.00004540,0.00005780,0.00007187,0.00009507,0.00012917,0.00016642,0.00020812,0.00025585,0.00029906,0.00034455,0.00039330,0.00044952,0.00050274,0.00053388,0.00052704,0.00049131,0.00039648,0.00028062,0.00017990,0.00009771,0.00004820,0.00001999,0.00000792,0.00000174,0.00000066,0.00000009,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000252,0.00000719,0.00000580,0.00000846,0.00001240,0.00001841,0.00002093,0.00001799,0.00001473,0.00001238,0.00000915,0.00001007,0.00000915,0.00000898,0.00000707,0.00000526,0.00000420,0.00000387,0.00000380,0.00000377,0.00000417,0.00000394,0.00000387,0.00000372,0.00000420,0.00000398,0.00000424,0.00000422,0.00000528,0.00000469,0.00000474,0.00000495,0.00000509,0.00000523,0.00000599,0.00000611,0.00000578,0.00000641,0.00000620,0.00000674,0.00000695,0.00000677,0.00000693,0.00000801,0.00000799,0.00000806,0.00000910,0.00000926,0.00001058,0.00001023,0.00001176,0.00001115,0.00001311,0.00001365,0.00001584,0.00001655,0.00001690,0.00001999,0.00002088,0.00002513,0.00003003,0.00003628,0.00004486,0.00005509,0.00007178,0.00009469,0.00012748,0.00016543,0.00021054,0.00025302,0.00029672,0.00034255,0.00039542,0.00043952,0.00049190,0.00053624,0.00053042,0.00048122,0.00040541,0.00029048,0.00018447,0.00010431,0.00004875,0.00002147,0.00000754,0.00000257,0.00000078,0.00000017,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000276,0.00000783,0.00000634,0.00000900,0.00001183,0.00001723,0.00001914,0.00001824,0.00001365,0.00001150,0.00001113,0.00000957,0.00000844,0.00000804,0.00000684,0.00000582,0.00000417,0.00000351,0.00000332,0.00000351,0.00000372,0.00000377,0.00000417,0.00000380,0.00000413,0.00000410,0.00000401,0.00000415,0.00000483,0.00000474,0.00000462,0.00000500,0.00000523,0.00000561,0.00000533,0.00000542,0.00000587,0.00000625,0.00000634,0.00000681,0.00000575,0.00000677,0.00000757,0.00000750,0.00000759,0.00000851,0.00000865,0.00000889,0.00000957,0.00000999,0.00001021,0.00001113,0.00001226,0.00001313,0.00001388,0.00001643,0.00001520,0.00001815,0.00001952,0.00002286,0.00002555,0.00003057,0.00003720,0.00004561,0.00005749,0.00007281,0.00008983,0.00012293,0.00016366,0.00020842,0.00025031,0.00029246,0.00034043,0.00038792,0.00043683,0.00048681,0.00053268,0.00052686,0.00048153,0.00039669,0.00029194,0.00018947,0.00010405,0.00005167,0.00002305,0.00000818,0.00000266,0.00000068,0.00000014,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000318,0.00000745,0.00000665,0.00000818,0.00001235,0.00001683,0.00001966,0.00001716,0.00001421,0.00001174,0.00001058,0.00000959,0.00000962,0.00000858,0.00000629,0.00000599,0.00000431,0.00000361,0.00000351,0.00000328,0.00000321,0.00000337,0.00000398,0.00000408,0.00000380,0.00000460,0.00000396,0.00000443,0.00000398,0.00000422,0.00000481,0.00000526,0.00000512,0.00000483,0.00000502,0.00000535,0.00000540,0.00000596,0.00000599,0.00000653,0.00000653,0.00000688,0.00000702,0.00000754,0.00000679,0.00000773,0.00000785,0.00000790,0.00000891,0.00000995,0.00001049,0.00000966,0.00001155,0.00001230,0.00001282,0.00001443,0.00001577,0.00001700,0.00001676,0.00001942,0.00002327,0.00002527,0.00003262,0.00003774,0.00004549,0.00005405,0.00007307,0.00009311,0.00012439,0.00016196,0.00020531,0.00025109,0.00029427,0.00033258,0.00038601,0.00043853,0.00048351,0.00052704,0.00052584,0.00048702,0.00040084,0.00029920,0.00019404,0.00011102,0.00005447,0.00002341,0.00000870,0.00000309,0.00000080,0.00000019,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000271,0.00000801,0.00000641,0.00000896,0.00001188,0.00001655,0.00002022,0.00001860,0.00001464,0.00001120,0.00001068,0.00000882,0.00000853,0.00000837,0.00000714,0.00000483,0.00000417,0.00000297,0.00000349,0.00000311,0.00000358,0.00000349,0.00000363,0.00000394,0.00000387,0.00000417,0.00000384,0.00000434,0.00000431,0.00000332,0.00000457,0.00000467,0.00000493,0.00000535,0.00000476,0.00000587,0.00000490,0.00000533,0.00000592,0.00000554,0.00000639,0.00000608,0.00000677,0.00000750,0.00000778,0.00000717,0.00000757,0.00000910,0.00000860,0.00000860,0.00000931,0.00000990,0.00001061,0.00001190,0.00001245,0.00001329,0.00001391,0.00001586,0.00001610,0.00001820,0.00002119,0.00002305,0.00002525,0.00002977,0.00003774,0.00004809,0.00005546,0.00006982,0.00009198,0.00012099,0.00015880,0.00020581,0.00024894,0.00029038,0.00033324,0.00037892,0.00043408,0.00048624,0.00052292,0.00052266,0.00048301,0.00040690,0.00029797,0.00019548,0.00011364,0.00005971,0.00002616,0.00000952,0.00000413,0.00000078,0.00000035,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000283,0.00000759,0.00000669,0.00000783,0.00001235,0.00001822,0.00001879,0.00001744,0.00001299,0.00001214,0.00001030,0.00000962,0.00000851,0.00000794,0.00000726,0.00000519,0.00000410,0.00000332,0.00000335,0.00000349,0.00000349,0.00000342,0.00000356,0.00000387,0.00000441,0.00000420,0.00000434,0.00000422,0.00000448,0.00000422,0.00000396,0.00000424,0.00000455,0.00000521,0.00000504,0.00000578,0.00000523,0.00000575,0.00000585,0.00000580,0.00000592,0.00000665,0.00000672,0.00000669,0.00000754,0.00000646,0.00000752,0.00000809,0.00000856,0.00000926,0.00000943,0.00000974,0.00001049,0.00001049,0.00001103,0.00001287,0.00001379,0.00001443,0.00001544,0.00001806,0.00001832,0.00002100,0.00002324,0.00002572,0.00003180,0.00003838,0.00004747,0.00005556,0.00006897,0.00009469,0.00012302,0.00016048,0.00020602,0.00024970,0.00028765,0.00033423,0.00037607,0.00042618,0.00048127,0.00051665,0.00052026,0.00048172,0.00040919,0.00030754,0.00020166,0.00011826,0.00006143,0.00002659,0.00001007,0.00000349,0.00000116,0.00000024,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000750,0.00000660,0.00000875,0.00001205,0.00001728,0.00001909,0.00001669,0.00001499,0.00001136,0.00001032,0.00000981,0.00000926,0.00000877,0.00000702,0.00000507,0.00000417,0.00000299,0.00000318,0.00000337,0.00000330,0.00000363,0.00000356,0.00000427,0.00000429,0.00000417,0.00000507,0.00000429,0.00000365,0.00000471,0.00000450,0.00000521,0.00000481,0.00000431,0.00000490,0.00000540,0.00000547,0.00000578,0.00000542,0.00000554,0.00000563,0.00000660,0.00000686,0.00000660,0.00000726,0.00000761,0.00000768,0.00000834,0.00000839,0.00000896,0.00000853,0.00000926,0.00000985,0.00001025,0.00001176,0.00001181,0.00001096,0.00001344,0.00001497,0.00001502,0.00001681,0.00001839,0.00002055,0.00002367,0.00002588,0.00003206,0.00003795,0.00004538,0.00005615,0.00007149,0.00009455,0.00012222,0.00015958,0.00020036,0.00024569,0.00029085,0.00032673,0.00037680,0.00042361,0.00047302,0.00051293,0.00052158,0.00048110,0.00040558,0.00030677,0.00020585,0.00012158,0.00006261,0.00002765,0.00001056,0.00000389,0.00000130,0.00000047,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000302,0.00000710,0.00000705,0.00000842,0.00001134,0.00001626,0.00001935,0.00001669,0.00001443,0.00001186,0.00001063,0.00000952,0.00000919,0.00000865,0.00000686,0.00000554,0.00000410,0.00000342,0.00000325,0.00000349,0.00000365,0.00000380,0.00000347,0.00000403,0.00000349,0.00000457,0.00000372,0.00000429,0.00000441,0.00000448,0.00000446,0.00000460,0.00000462,0.00000415,0.00000438,0.00000495,0.00000443,0.00000540,0.00000552,0.00000559,0.00000608,0.00000596,0.00000629,0.00000672,0.00000653,0.00000740,0.00000726,0.00000679,0.00000771,0.00000844,0.00000877,0.00000875,0.00000941,0.00000971,0.00001084,0.00001122,0.00001254,0.00001365,0.00001337,0.00001480,0.00001622,0.00001671,0.00001836,0.00002091,0.00002390,0.00002666,0.00003001,0.00003819,0.00004599,0.00005525,0.00007024,0.00009233,0.00011489,0.00015918,0.00019862,0.00024659,0.00028300,0.00032536,0.00036833,0.00042679,0.00047047,0.00051330,0.00051696,0.00049124,0.00040598,0.00031089,0.00020625,0.00012578,0.00006659,0.00002975,0.00001341,0.00000389,0.00000158,0.00000033,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000306,0.00000710,0.00000580,0.00000806,0.00001122,0.00001718,0.00001961,0.00001744,0.00001414,0.00001209,0.00000985,0.00000959,0.00000863,0.00000825,0.00000634,0.00000528,0.00000370,0.00000332,0.00000321,0.00000295,0.00000417,0.00000330,0.00000424,0.00000394,0.00000405,0.00000413,0.00000413,0.00000431,0.00000424,0.00000429,0.00000389,0.00000490,0.00000504,0.00000436,0.00000502,0.00000497,0.00000486,0.00000540,0.00000488,0.00000622,0.00000594,0.00000592,0.00000596,0.00000580,0.00000674,0.00000660,0.00000700,0.00000743,0.00000705,0.00000702,0.00000830,0.00000809,0.00000915,0.00000941,0.00001077,0.00000936,0.00001136,0.00001150,0.00001252,0.00001403,0.00001520,0.00001549,0.00001737,0.00001848,0.00001975,0.00002239,0.00002666,0.00003192,0.00003797,0.00004420,0.00005535,0.00006970,0.00009316,0.00012147,0.00015376,0.00019756,0.00024036,0.00028128,0.00033069,0.00037279,0.00041472,0.00047401,0.00050279,0.00051773,0.00047754,0.00041058,0.00031546,0.00021194,0.00012899,0.00006725,0.00003225,0.00001315,0.00000516,0.00000163,0.00000038,0.00000019,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000278,0.00000792,0.00000750,0.00000731,0.00001167,0.00001707,0.00001909,0.00001582,0.00001400,0.00001150,0.00000950,0.00000933,0.00000858,0.00000790,0.00000686,0.00000488,0.00000417,0.00000316,0.00000332,0.00000389,0.00000304,0.00000323,0.00000332,0.00000372,0.00000398,0.00000377,0.00000391,0.00000441,0.00000415,0.00000441,0.00000483,0.00000446,0.00000410,0.00000535,0.00000417,0.00000521,0.00000490,0.00000497,0.00000523,0.00000528,0.00000563,0.00000537,0.00000559,0.00000592,0.00000639,0.00000679,0.00000672,0.00000681,0.00000677,0.00000778,0.00000780,0.00000860,0.00000832,0.00000879,0.00000957,0.00000957,0.00001037,0.00001131,0.00001235,0.00001259,0.00001452,0.00001480,0.00001582,0.00001678,0.00001869,0.00002048,0.00002301,0.00002711,0.00003152,0.00003755,0.00004790,0.00005773,0.00007017,0.00009082,0.00011897,0.00015435,0.00019732,0.00023902,0.00028392,0.00032930,0.00036770,0.00041744,0.00046920,0.00050352,0.00051215,0.00048506,0.00041145,0.00031494,0.00021651,0.00012972,0.00006918,0.00003187,0.00001381,0.00000502,0.00000139,0.00000031,0.00000012,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000304,0.00000745,0.00000672,0.00000823,0.00001216,0.00001714,0.00002008,0.00001784,0.00001419,0.00001188,0.00001018,0.00000943,0.00000844,0.00000780,0.00000622,0.00000500,0.00000408,0.00000321,0.00000321,0.00000401,0.00000330,0.00000304,0.00000349,0.00000328,0.00000344,0.00000408,0.00000368,0.00000429,0.00000389,0.00000370,0.00000394,0.00000382,0.00000429,0.00000455,0.00000438,0.00000455,0.00000512,0.00000514,0.00000530,0.00000464,0.00000540,0.00000580,0.00000606,0.00000601,0.00000660,0.00000573,0.00000681,0.00000726,0.00000655,0.00000721,0.00000794,0.00000842,0.00000799,0.00000893,0.00000867,0.00000971,0.00001127,0.00001054,0.00001084,0.00001186,0.00001280,0.00001299,0.00001417,0.00001643,0.00001806,0.00001914,0.00002039,0.00002369,0.00002871,0.00003126,0.00003675,0.00004674,0.00005525,0.00007116,0.00009035,0.00011927,0.00015435,0.00019355,0.00023904,0.00027688,0.00032619,0.00036711,0.00041680,0.00045701,0.00050385,0.00050298,0.00047672,0.00041206,0.00031971,0.00021974,0.00013356,0.00007329,0.00003364,0.00001480,0.00000535,0.00000207,0.00000045,0.00000017,0.00000002,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000245,0.00000603,0.00000622,0.00000834,0.00001073,0.00001676,0.00001827,0.00001773,0.00001384,0.00001106,0.00001091,0.00001044,0.00000896,0.00000823,0.00000665,0.00000521,0.00000398,0.00000318,0.00000311,0.00000283,0.00000283,0.00000323,0.00000372,0.00000332,0.00000396,0.00000389,0.00000361,0.00000401,0.00000380,0.00000403,0.00000403,0.00000436,0.00000398,0.00000483,0.00000453,0.00000497,0.00000455,0.00000471,0.00000479,0.00000526,0.00000542,0.00000570,0.00000533,0.00000554,0.00000570,0.00000700,0.00000634,0.00000783,0.00000698,0.00000695,0.00000674,0.00000820,0.00000785,0.00000875,0.00000832,0.00000886,0.00000948,0.00000983,0.00001176,0.00001153,0.00001160,0.00001379,0.00001499,0.00001469,0.00001601,0.00001742,0.00001992,0.00002192,0.00002303,0.00002758,0.00003170,0.00003868,0.00004703,0.00005568,0.00006961,0.00009014,0.00011744,0.00015121,0.00019668,0.00023619,0.00027864,0.00031478,0.00036638,0.00041482,0.00046439,0.00048902,0.00050581,0.00047839,0.00041088,0.00031954,0.00022372,0.00013877,0.00007604,0.00003632,0.00001520,0.00000639,0.00000200,0.00000057,0.00000014,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000245,0.00000764,0.00000684,0.00000783,0.00001167,0.00001648,0.00001985,0.00001683,0.00001403,0.00001117,0.00001075,0.00000877,0.00000870,0.00000740,0.00000655,0.00000495,0.00000337,0.00000325,0.00000361,0.00000323,0.00000337,0.00000318,0.00000363,0.00000380,0.00000363,0.00000368,0.00000368,0.00000363,0.00000427,0.00000405,0.00000417,0.00000441,0.00000450,0.00000438,0.00000497,0.00000474,0.00000441,0.00000446,0.00000460,0.00000488,0.00000552,0.00000523,0.00000481,0.00000568,0.00000542,0.00000549,0.00000596,0.00000618,0.00000695,0.00000719,0.00000684,0.00000754,0.00000785,0.00000809,0.00000957,0.00000926,0.00000896,0.00000990,0.00000983,0.00001153,0.00001143,0.00001139,0.00001358,0.00001483,0.00001596,0.00001700,0.00001664,0.00001841,0.00002136,0.00002402,0.00002942,0.00003319,0.00003880,0.00004667,0.00005865,0.00007006,0.00009287,0.00011838,0.00015173,0.00019152,0.00023211,0.00027468,0.00031593,0.00036173,0.00040930,0.00045920,0.00048827,0.00051033,0.00047156,0.00041753,0.00032470,0.00022733,0.00014157,0.00007859,0.00003873,0.00001560,0.00000636,0.00000172,0.00000085,0.00000028,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000278,0.00000743,0.00000627,0.00000768,0.00001157,0.00001556,0.00001942,0.00001789,0.00001285,0.00000976,0.00000959,0.00000938,0.00000929,0.00000893,0.00000644,0.00000582,0.00000422,0.00000332,0.00000342,0.00000337,0.00000328,0.00000351,0.00000368,0.00000363,0.00000372,0.00000384,0.00000387,0.00000417,0.00000401,0.00000396,0.00000434,0.00000497,0.00000403,0.00000417,0.00000398,0.00000507,0.00000504,0.00000441,0.00000495,0.00000483,0.00000514,0.00000549,0.00000545,0.00000549,0.00000552,0.00000651,0.00000646,0.00000669,0.00000679,0.00000700,0.00000686,0.00000754,0.00000837,0.00000844,0.00000974,0.00000893,0.00000900,0.00001014,0.00000988,0.00001002,0.00001143,0.00001143,0.00001334,0.00001362,0.00001374,0.00001516,0.00001603,0.00001751,0.00001931,0.00002164,0.00002369,0.00002873,0.00003335,0.00003948,0.00004573,0.00005612,0.00006916,0.00009030,0.00011600,0.00015032,0.00018860,0.00023482,0.00027850,0.00031815,0.00035858,0.00041109,0.00045831,0.00048822,0.00049756,0.00046910,0.00041241,0.00032701,0.00022997,0.00014685,0.00008057,0.00004083,0.00001817,0.00000658,0.00000205,0.00000057,0.00000012,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000295,0.00000834,0.00000639,0.00000783,0.00001136,0.00001737,0.00001707,0.00001676,0.00001346,0.00001124,0.00000992,0.00000879,0.00000837,0.00000851,0.00000698,0.00000438,0.00000363,0.00000309,0.00000361,0.00000337,0.00000332,0.00000332,0.00000342,0.00000368,0.00000332,0.00000347,0.00000380,0.00000356,0.00000358,0.00000380,0.00000471,0.00000422,0.00000401,0.00000436,0.00000450,0.00000441,0.00000500,0.00000424,0.00000495,0.00000488,0.00000457,0.00000578,0.00000514,0.00000556,0.00000533,0.00000575,0.00000599,0.00000662,0.00000639,0.00000677,0.00000707,0.00000717,0.00000752,0.00000783,0.00000794,0.00000851,0.00000865,0.00000938,0.00000905,0.00000964,0.00001047,0.00001153,0.00001195,0.00001219,0.00001381,0.00001511,0.00001457,0.00001615,0.00001881,0.00001808,0.00002178,0.00002451,0.00002937,0.00003319,0.00003845,0.00004804,0.00005539,0.00007105,0.00008887,0.00011546,0.00014975,0.00018650,0.00022910,0.00027247,0.00031400,0.00035497,0.00040122,0.00044801,0.00048650,0.00049612,0.00047773,0.00041798,0.00033050,0.00023506,0.00014862,0.00008514,0.00004201,0.00001848,0.00000726,0.00000255,0.00000092,0.00000009,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000354,0.00000681,0.00000561,0.00000872,0.00001139,0.00001657,0.00002018,0.00001702,0.00001313,0.00001169,0.00000985,0.00000870,0.00000908,0.00000707,0.00000707,0.00000467,0.00000403,0.00000380,0.00000396,0.00000349,0.00000304,0.00000314,0.00000288,0.00000304,0.00000314,0.00000398,0.00000335,0.00000323,0.00000405,0.00000415,0.00000349,0.00000380,0.00000462,0.00000358,0.00000401,0.00000424,0.00000438,0.00000490,0.00000514,0.00000545,0.00000519,0.00000462,0.00000512,0.00000540,0.00000568,0.00000578,0.00000580,0.00000585,0.00000603,0.00000672,0.00000717,0.00000710,0.00000681,0.00000790,0.00000724,0.00000787,0.00000851,0.00000839,0.00000872,0.00001028,0.00000978,0.00001134,0.00001157,0.00001228,0.00001353,0.00001282,0.00001414,0.00001504,0.00001688,0.00001791,0.00002018,0.00002263,0.00002336,0.00002793,0.00003166,0.00003866,0.00004585,0.00005683,0.00006968,0.00008967,0.00011852,0.00014784,0.00018964,0.00022799,0.00027348,0.00031101,0.00035759,0.00040167,0.00044989,0.00048358,0.00049202,0.00047995,0.00041423,0.00033453,0.00024050,0.00015037,0.00008736,0.00004314,0.00001966,0.00000705,0.00000262,0.00000092,0.00000021,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000662,0.00000575,0.00000740,0.00001127,0.00001681,0.00001890,0.00001721,0.00001391,0.00001160,0.00001004,0.00000952,0.00000936,0.00000825,0.00000618,0.00000500,0.00000361,0.00000330,0.00000323,0.00000323,0.00000342,0.00000311,0.00000413,0.00000351,0.00000354,0.00000349,0.00000387,0.00000370,0.00000344,0.00000387,0.00000410,0.00000394,0.00000420,0.00000460,0.00000424,0.00000389,0.00000467,0.00000471,0.00000479,0.00000408,0.00000486,0.00000427,0.00000469,0.00000519,0.00000570,0.00000530,0.00000648,0.00000608,0.00000568,0.00000611,0.00000615,0.00000655,0.00000702,0.00000745,0.00000757,0.00000768,0.00000790,0.00000851,0.00000849,0.00000929,0.00001040,0.00001032,0.00001075,0.00001106,0.00001247,0.00001238,0.00001315,0.00001417,0.00001549,0.00001615,0.00001810,0.00002022,0.00002228,0.00002510,0.00002880,0.00003392,0.00003797,0.00004514,0.00005605,0.00007043,0.00008946,0.00011310,0.00014956,0.00018509,0.00022796,0.00026872,0.00031530,0.00035021,0.00040320,0.00045166,0.00048096,0.00049008,0.00047078,0.00041253,0.00033533,0.00024296,0.00015451,0.00008559,0.00004531,0.00002096,0.00000797,0.00000290,0.00000111,0.00000012,0.00000005,0.00000002,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000255,0.00000759,0.00000688,0.00000785,0.00001221,0.00001615,0.00001799,0.00001690,0.00001296,0.00001179,0.00001002,0.00000990,0.00000816,0.00000778,0.00000608,0.00000507,0.00000446,0.00000314,0.00000290,0.00000349,0.00000297,0.00000314,0.00000299,0.00000316,0.00000318,0.00000337,0.00000309,0.00000349,0.00000323,0.00000396,0.00000391,0.00000434,0.00000417,0.00000431,0.00000396,0.00000474,0.00000507,0.00000493,0.00000420,0.00000460,0.00000563,0.00000469,0.00000521,0.00000526,0.00000507,0.00000556,0.00000629,0.00000651,0.00000665,0.00000625,0.00000669,0.00000606,0.00000695,0.00000728,0.00000757,0.00000771,0.00000766,0.00000809,0.00000851,0.00000879,0.00000905,0.00000997,0.00000964,0.00001122,0.00001148,0.00001174,0.00001351,0.00001280,0.00001487,0.00001511,0.00001697,0.00001815,0.00002015,0.00002209,0.00002301,0.00002812,0.00003262,0.00003993,0.00004660,0.00005509,0.00007027,0.00008616,0.00011246,0.00014532,0.00018466,0.00022570,0.00026601,0.00030648,0.00034710,0.00040249,0.00043931,0.00047901,0.00048794,0.00046597,0.00040808,0.00033769,0.00024256,0.00015576,0.00009205,0.00004806,0.00002190,0.00000867,0.00000339,0.00000111,0.00000028,0.00000007,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000278,0.00000816,0.00000705,0.00000799,0.00001080,0.00001645,0.00001806,0.00001631,0.00001348,0.00001164,0.00001030,0.00000966,0.00000778,0.00000792,0.00000634,0.00000476,0.00000347,0.00000321,0.00000339,0.00000314,0.00000339,0.00000323,0.00000375,0.00000356,0.00000434,0.00000332,0.00000380,0.00000372,0.00000377,0.00000335,0.00000335,0.00000420,0.00000389,0.00000431,0.00000429,0.00000387,0.00000436,0.00000427,0.00000448,0.00000500,0.00000516,0.00000443,0.00000467,0.00000486,0.00000514,0.00000566,0.00000599,0.00000547,0.00000580,0.00000625,0.00000592,0.00000606,0.00000615,0.00000660,0.00000717,0.00000740,0.00000695,0.00000743,0.00000785,0.00000844,0.00000891,0.00001004,0.00000990,0.00001030,0.00001091,0.00001212,0.00001209,0.00001195,0.00001341,0.00001365,0.00001591,0.00001824,0.00001905,0.00002124,0.00002272,0.00002496,0.00002864,0.00003215,0.00003748,0.00004696,0.00005723,0.00006836,0.00008729,0.00011373,0.00014874,0.00018073,0.00022176,0.00026320,0.00030144,0.00034804,0.00039523,0.00043745,0.00047566,0.00048735,0.00046491,0.00042246,0.00033286,0.00024710,0.00016606,0.00009561,0.00005000,0.00002315,0.00000931,0.00000363,0.00000097,0.00000033,0.00000017,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000271,0.00000757,0.00000622,0.00000785,0.00001070,0.00001492,0.00001820,0.00001716,0.00001351,0.00001117,0.00000919,0.00000879,0.00000799,0.00000719,0.00000691,0.00000446,0.00000396,0.00000297,0.00000311,0.00000283,0.00000316,0.00000271,0.00000316,0.00000377,0.00000311,0.00000347,0.00000349,0.00000363,0.00000351,0.00000413,0.00000401,0.00000427,0.00000358,0.00000429,0.00000448,0.00000424,0.00000405,0.00000490,0.00000448,0.00000474,0.00000500,0.00000535,0.00000514,0.00000535,0.00000488,0.00000540,0.00000625,0.00000535,0.00000580,0.00000629,0.00000615,0.00000615,0.00000712,0.00000681,0.00000644,0.00000695,0.00000787,0.00000790,0.00000896,0.00000860,0.00000743,0.00000966,0.00000943,0.00001044,0.00001082,0.00001082,0.00001134,0.00001261,0.00001348,0.00001485,0.00001525,0.00001520,0.00001662,0.00001902,0.00002105,0.00002117,0.00002404,0.00002751,0.00003321,0.00003894,0.00004599,0.00005582,0.00007319,0.00009023,0.00011329,0.00014577,0.00018275,0.00022176,0.00026141,0.00030295,0.00034465,0.00039575,0.00043344,0.00047033,0.00048256,0.00046585,0.00041522,0.00034406,0.00024562,0.00016621,0.00010020,0.00004875,0.00002284,0.00000943,0.00000398,0.00000156,0.00000035,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000250,0.00000794,0.00000634,0.00000750,0.00001146,0.00001480,0.00001813,0.00001662,0.00001308,0.00001117,0.00000995,0.00000926,0.00000877,0.00000731,0.00000611,0.00000512,0.00000380,0.00000290,0.00000316,0.00000295,0.00000325,0.00000328,0.00000351,0.00000368,0.00000297,0.00000415,0.00000314,0.00000318,0.00000389,0.00000368,0.00000344,0.00000443,0.00000431,0.00000405,0.00000460,0.00000417,0.00000408,0.00000431,0.00000460,0.00000479,0.00000486,0.00000559,0.00000504,0.00000474,0.00000528,0.00000611,0.00000526,0.00000622,0.00000594,0.00000592,0.00000568,0.00000582,0.00000618,0.00000662,0.00000686,0.00000707,0.00000691,0.00000728,0.00000761,0.00000851,0.00000797,0.00000893,0.00000889,0.00000917,0.00000999,0.00001018,0.00001247,0.00001108,0.00001280,0.00001226,0.00001322,0.00001480,0.00001516,0.00001714,0.00001919,0.00002055,0.00002272,0.00002482,0.00002888,0.00003265,0.00004059,0.00004707,0.00005808,0.00006921,0.00008851,0.00011338,0.00014084,0.00018075,0.00022033,0.00026297,0.00029585,0.00034344,0.00038380,0.00043254,0.00046493,0.00048643,0.00046489,0.00041769,0.00034250,0.00025184,0.00016727,0.00009912,0.00005391,0.00002423,0.00001058,0.00000394,0.00000141,0.00000040,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000250,0.00000705,0.00000615,0.00000839,0.00001193,0.00001631,0.00001867,0.00001584,0.00001325,0.00001160,0.00000990,0.00000959,0.00000882,0.00000797,0.00000688,0.00000471,0.00000344,0.00000361,0.00000309,0.00000292,0.00000285,0.00000323,0.00000332,0.00000358,0.00000285,0.00000328,0.00000368,0.00000368,0.00000389,0.00000288,0.00000335,0.00000436,0.00000396,0.00000368,0.00000410,0.00000415,0.00000446,0.00000427,0.00000422,0.00000413,0.00000450,0.00000417,0.00000457,0.00000476,0.00000493,0.00000471,0.00000516,0.00000611,0.00000547,0.00000561,0.00000573,0.00000636,0.00000608,0.00000613,0.00000679,0.00000677,0.00000740,0.00000655,0.00000686,0.00000806,0.00000764,0.00000945,0.00000844,0.00000926,0.00001049,0.00001040,0.00001080,0.00001075,0.00001070,0.00001289,0.00001322,0.00001332,0.00001551,0.00001551,0.00001690,0.00001853,0.00002093,0.00002220,0.00002602,0.00002857,0.00003102,0.00004019,0.00004813,0.00005624,0.00006973,0.00008901,0.00011159,0.00014181,0.00017549,0.00021917,0.00025884,0.00029953,0.00034340,0.00038795,0.00043806,0.00046347,0.00047752,0.00046877,0.00041925,0.00034658,0.00025408,0.00017365,0.00010369,0.00005638,0.00002635,0.00001164,0.00000401,0.00000160,0.00000035,0.00000012,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000252,0.00000726,0.00000592,0.00000745,0.00001157,0.00001539,0.00001888,0.00001652,0.00001275,0.00001049,0.00000969,0.00000884,0.00000811,0.00000728,0.00000589,0.00000519,0.00000354,0.00000318,0.00000365,0.00000295,0.00000337,0.00000302,0.00000321,0.00000302,0.00000297,0.00000337,0.00000321,0.00000330,0.00000377,0.00000434,0.00000354,0.00000349,0.00000377,0.00000356,0.00000438,0.00000405,0.00000424,0.00000401,0.00000467,0.00000464,0.00000502,0.00000457,0.00000467,0.00000519,0.00000486,0.00000526,0.00000519,0.00000474,0.00000596,0.00000611,0.00000594,0.00000540,0.00000655,0.00000641,0.00000634,0.00000632,0.00000655,0.00000757,0.00000761,0.00000764,0.00000717,0.00000816,0.00000790,0.00000943,0.00000926,0.00000985,0.00000974,0.00001056,0.00001101,0.00001136,0.00001273,0.00001223,0.00001344,0.00001525,0.00001634,0.00001662,0.00001843,0.00002088,0.00002157,0.00002385,0.00002902,0.00003347,0.00003993,0.00004802,0.00005980,0.00007321,0.00008986,0.00011237,0.00014117,0.00017297,0.00021832,0.00025868,0.00029757,0.00034123,0.00038217,0.00042510,0.00045956,0.00047712,0.00047281,0.00041571,0.00034358,0.00025415,0.00017165,0.00010655,0.00005768,0.00002777,0.00001207,0.00000504,0.00000156,0.00000059,0.00000014,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000269,0.00000705,0.00000629,0.00000884,0.00001139,0.00001586,0.00001770,0.00001591,0.00001362,0.00001150,0.00000917,0.00000851,0.00000832,0.00000714,0.00000587,0.00000502,0.00000342,0.00000330,0.00000332,0.00000328,0.00000304,0.00000337,0.00000335,0.00000323,0.00000382,0.00000335,0.00000297,0.00000335,0.00000356,0.00000344,0.00000342,0.00000344,0.00000408,0.00000427,0.00000438,0.00000434,0.00000398,0.00000424,0.00000394,0.00000415,0.00000502,0.00000462,0.00000443,0.00000467,0.00000474,0.00000512,0.00000500,0.00000545,0.00000474,0.00000559,0.00000556,0.00000530,0.00000552,0.00000620,0.00000606,0.00000660,0.00000702,0.00000691,0.00000743,0.00000778,0.00000785,0.00000790,0.00000794,0.00000926,0.00000908,0.00000945,0.00000969,0.00001082,0.00001124,0.00001094,0.00001164,0.00001263,0.00001322,0.00001483,0.00001546,0.00001575,0.00001756,0.00001898,0.00002112,0.00002225,0.00002569,0.00002859,0.00003460,0.00003951,0.00004717,0.00005820,0.00006991,0.00008627,0.00011168,0.00014219,0.00017844,0.00021359,0.00025632,0.00029705,0.00033821,0.00038377,0.00042512,0.00045923,0.00047384,0.00046225,0.00041960,0.00034592,0.00026181,0.00017427,0.00010805,0.00005966,0.00002984,0.00001285,0.00000519,0.00000099,0.00000057,0.00000014,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000271,0.00000771,0.00000618,0.00000754,0.00001082,0.00001697,0.00001815,0.00001667,0.00001287,0.00001183,0.00000976,0.00000849,0.00000830,0.00000766,0.00000599,0.00000497,0.00000358,0.00000306,0.00000299,0.00000297,0.00000351,0.00000328,0.00000330,0.00000321,0.00000321,0.00000332,0.00000323,0.00000356,0.00000351,0.00000396,0.00000398,0.00000427,0.00000405,0.00000361,0.00000446,0.00000450,0.00000387,0.00000384,0.00000389,0.00000424,0.00000413,0.00000417,0.00000424,0.00000486,0.00000450,0.00000476,0.00000528,0.00000488,0.00000542,0.00000566,0.00000554,0.00000646,0.00000606,0.00000566,0.00000570,0.00000592,0.00000705,0.00000653,0.00000712,0.00000672,0.00000768,0.00000842,0.00000761,0.00000804,0.00000858,0.00000842,0.00000941,0.00000976,0.00001113,0.00001068,0.00001051,0.00001190,0.00001259,0.00001341,0.00001483,0.00001572,0.00001570,0.00001685,0.00001876,0.00002117,0.00002418,0.00002713,0.00003012,0.00003430,0.00003937,0.00004684,0.00005792,0.00007039,0.00009061,0.00011072,0.00013757,0.00017919,0.00021644,0.00025700,0.00029917,0.00033771,0.00037802,0.00041972,0.00045454,0.00047085,0.00045968,0.00041652,0.00034559,0.00025979,0.00017905,0.00011185,0.00006242,0.00003159,0.00001436,0.00000526,0.00000167,0.00000068,0.00000017,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000233,0.00000764,0.00000667,0.00000780,0.00001127,0.00001509,0.00001824,0.00001636,0.00001280,0.00001094,0.00000910,0.00000900,0.00000799,0.00000728,0.00000603,0.00000523,0.00000358,0.00000358,0.00000302,0.00000311,0.00000309,0.00000323,0.00000361,0.00000304,0.00000365,0.00000354,0.00000311,0.00000349,0.00000349,0.00000339,0.00000330,0.00000354,0.00000335,0.00000377,0.00000401,0.00000394,0.00000361,0.00000453,0.00000476,0.00000436,0.00000464,0.00000460,0.00000436,0.00000514,0.00000474,0.00000549,0.00000471,0.00000526,0.00000512,0.00000542,0.00000570,0.00000575,0.00000568,0.00000582,0.00000585,0.00000566,0.00000641,0.00000702,0.00000702,0.00000634,0.00000752,0.00000778,0.00000752,0.00000745,0.00000837,0.00000915,0.00000853,0.00000926,0.00000957,0.00001028,0.00001143,0.00001160,0.00001242,0.00001327,0.00001247,0.00001410,0.00001509,0.00001527,0.00001890,0.00001890,0.00002067,0.00002286,0.00002569,0.00003005,0.00003524,0.00003984,0.00004679,0.00005683,0.00006923,0.00008707,0.00011307,0.00013929,0.00017450,0.00021283,0.00024637,0.00029182,0.00033668,0.00037847,0.00041824,0.00045048,0.00046562,0.00046293,0.00041715,0.00034820,0.00026259,0.00018322,0.00011069,0.00006223,0.00003126,0.00001464,0.00000601,0.00000205,0.00000052,0.00000031,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000266,0.00000733,0.00000646,0.00000856,0.00001068,0.00001617,0.00001862,0.00001643,0.00001278,0.00001146,0.00000936,0.00000870,0.00000804,0.00000712,0.00000592,0.00000457,0.00000387,0.00000297,0.00000309,0.00000384,0.00000328,0.00000288,0.00000330,0.00000292,0.00000335,0.00000351,0.00000337,0.00000339,0.00000389,0.00000354,0.00000316,0.00000394,0.00000389,0.00000380,0.00000337,0.00000413,0.00000410,0.00000405,0.00000464,0.00000405,0.00000443,0.00000481,0.00000408,0.00000405,0.00000434,0.00000526,0.00000563,0.00000512,0.00000549,0.00000521,0.00000500,0.00000519,0.00000589,0.00000582,0.00000606,0.00000566,0.00000651,0.00000658,0.00000705,0.00000646,0.00000681,0.00000806,0.00000733,0.00000747,0.00000801,0.00000776,0.00000875,0.00000853,0.00000971,0.00000941,0.00001011,0.00001134,0.00001150,0.00001134,0.00001247,0.00001318,0.00001471,0.00001436,0.00001685,0.00001671,0.00001971,0.00002117,0.00002385,0.00002642,0.00002946,0.00003385,0.00004005,0.00004879,0.00005728,0.00007387,0.00008861,0.00011100,0.00014016,0.00017380,0.00020915,0.00025238,0.00029298,0.00033182,0.00037286,0.00041734,0.00044589,0.00046731,0.00045840,0.00041501,0.00034726,0.00026990,0.00018278,0.00011272,0.00006586,0.00003333,0.00001414,0.00000606,0.00000262,0.00000085,0.00000019,0.00000002,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000304,0.00000660,0.00000528,0.00000783,0.00001167,0.00001518,0.00001905,0.00001692,0.00001282,0.00001131,0.00000910,0.00000827,0.00000825,0.00000832,0.00000618,0.00000476,0.00000391,0.00000337,0.00000323,0.00000318,0.00000285,0.00000276,0.00000368,0.00000295,0.00000335,0.00000318,0.00000314,0.00000347,0.00000288,0.00000408,0.00000377,0.00000328,0.00000384,0.00000398,0.00000403,0.00000384,0.00000467,0.00000410,0.00000427,0.00000394,0.00000396,0.00000455,0.00000427,0.00000464,0.00000450,0.00000457,0.00000450,0.00000476,0.00000438,0.00000502,0.00000519,0.00000502,0.00000486,0.00000556,0.00000563,0.00000537,0.00000641,0.00000547,0.00000629,0.00000677,0.00000752,0.00000768,0.00000702,0.00000750,0.00000811,0.00000783,0.00000820,0.00000952,0.00000964,0.00000917,0.00001047,0.00000983,0.00001065,0.00001183,0.00001233,0.00001341,0.00001327,0.00001605,0.00001450,0.00001678,0.00001860,0.00001994,0.00002074,0.00002416,0.00002692,0.00002921,0.00003543,0.00004038,0.00004835,0.00005629,0.00007090,0.00008717,0.00011178,0.00013559,0.00016894,0.00021045,0.00024550,0.00028939,0.00032833,0.00037743,0.00041569,0.00044289,0.00046943,0.00045751,0.00041628,0.00034948,0.00027054,0.00019015,0.00011852,0.00006824,0.00003479,0.00001648,0.00000665,0.00000236,0.00000090,0.00000024,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000302,0.00000719,0.00000622,0.00000766,0.00001091,0.00001671,0.00001716,0.00001655,0.00001278,0.00001146,0.00000896,0.00000912,0.00000910,0.00000707,0.00000585,0.00000481,0.00000335,0.00000281,0.00000321,0.00000318,0.00000292,0.00000281,0.00000290,0.00000226,0.00000325,0.00000309,0.00000339,0.00000304,0.00000354,0.00000344,0.00000339,0.00000351,0.00000427,0.00000387,0.00000358,0.00000368,0.00000370,0.00000401,0.00000358,0.00000420,0.00000438,0.00000438,0.00000422,0.00000486,0.00000420,0.00000467,0.00000413,0.00000523,0.00000448,0.00000533,0.00000490,0.00000512,0.00000526,0.00000497,0.00000589,0.00000592,0.00000625,0.00000639,0.00000585,0.00000653,0.00000719,0.00000622,0.00000752,0.00000757,0.00000754,0.00000778,0.00000773,0.00000846,0.00000908,0.00000783,0.00000990,0.00001040,0.00001065,0.00000999,0.00001176,0.00001233,0.00001228,0.00001367,0.00001520,0.00001622,0.00001678,0.00001780,0.00001992,0.00002152,0.00002411,0.00002602,0.00002925,0.00003406,0.00004061,0.00004759,0.00005645,0.00006852,0.00008781,0.00010930,0.00013778,0.00016724,0.00020772,0.00024614,0.00028819,0.00032843,0.00037531,0.00040692,0.00044313,0.00046324,0.00045202,0.00041663,0.00035047,0.00027475,0.00019041,0.00011965,0.00007095,0.00003576,0.00001730,0.00000629,0.00000273,0.00000083,0.00000028,0.00000002,0.00000005,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000292,0.00000669,0.00000693,0.00000766,0.00001136,0.00001553,0.00001780,0.00001560,0.00001230,0.00001082,0.00000997,0.00000879,0.00000816,0.00000750,0.00000629,0.00000490,0.00000304,0.00000363,0.00000281,0.00000292,0.00000299,0.00000314,0.00000342,0.00000316,0.00000295,0.00000356,0.00000342,0.00000328,0.00000358,0.00000264,0.00000306,0.00000332,0.00000387,0.00000370,0.00000387,0.00000389,0.00000358,0.00000347,0.00000422,0.00000417,0.00000427,0.00000422,0.00000427,0.00000417,0.00000490,0.00000422,0.00000455,0.00000486,0.00000502,0.00000464,0.00000467,0.00000493,0.00000552,0.00000561,0.00000556,0.00000542,0.00000627,0.00000556,0.00000618,0.00000618,0.00000691,0.00000618,0.00000660,0.00000745,0.00000768,0.00000691,0.00000776,0.00000816,0.00000844,0.00000950,0.00000952,0.00001028,0.00001030,0.00001115,0.00001042,0.00001089,0.00001120,0.00001348,0.00001381,0.00001560,0.00001527,0.00001539,0.00001867,0.00002027,0.00002220,0.00002435,0.00002751,0.00003038,0.00003477,0.00004033,0.00004997,0.00005773,0.00007032,0.00009261,0.00010622,0.00013669,0.00016597,0.00020703,0.00024465,0.00028329,0.00032694,0.00037060,0.00040600,0.00044223,0.00046022,0.00045159,0.00041725,0.00035089,0.00027942,0.00019819,0.00012453,0.00007331,0.00003644,0.00001841,0.00000688,0.00000304,0.00000116,0.00000026,0.00000009,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000299,0.00000707,0.00000646,0.00000752,0.00001047,0.00001692,0.00001740,0.00001626,0.00001355,0.00001167,0.00000910,0.00000922,0.00000844,0.00000778,0.00000679,0.00000469,0.00000323,0.00000292,0.00000358,0.00000292,0.00000309,0.00000309,0.00000311,0.00000292,0.00000372,0.00000304,0.00000337,0.00000356,0.00000306,0.00000314,0.00000351,0.00000361,0.00000434,0.00000410,0.00000377,0.00000401,0.00000429,0.00000434,0.00000351,0.00000431,0.00000424,0.00000453,0.00000410,0.00000446,0.00000443,0.00000476,0.00000448,0.00000450,0.00000443,0.00000502,0.00000486,0.00000443,0.00000589,0.00000559,0.00000549,0.00000535,0.00000535,0.00000563,0.00000547,0.00000674,0.00000665,0.00000655,0.00000705,0.00000693,0.00000717,0.00000710,0.00000743,0.00000764,0.00000785,0.00000950,0.00000818,0.00000875,0.00001014,0.00000959,0.00001082,0.00001160,0.00001136,0.00001273,0.00001348,0.00001403,0.00001410,0.00001593,0.00001612,0.00001806,0.00002030,0.00002220,0.00002385,0.00002777,0.00003012,0.00003437,0.00004179,0.00004868,0.00005860,0.00006869,0.00008924,0.00010695,0.00013431,0.00017292,0.00020548,0.00024362,0.00028062,0.00032423,0.00036435,0.00040159,0.00044136,0.00045268,0.00045100,0.00041496,0.00035193,0.00027711,0.00019310,0.00012512,0.00007201,0.00003962,0.00001850,0.00000752,0.00000259,0.00000120,0.00000040,0.00000021,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000281,0.00000714,0.00000674,0.00000691,0.00001169,0.00001532,0.00001794,0.00001579,0.00001219,0.00001115,0.00000910,0.00000877,0.00000856,0.00000684,0.00000636,0.00000448,0.00000344,0.00000309,0.00000325,0.00000306,0.00000304,0.00000318,0.00000325,0.00000295,0.00000335,0.00000259,0.00000391,0.00000318,0.00000314,0.00000316,0.00000349,0.00000335,0.00000363,0.00000368,0.00000382,0.00000387,0.00000389,0.00000363,0.00000349,0.00000391,0.00000401,0.00000429,0.00000474,0.00000413,0.00000488,0.00000446,0.00000441,0.00000450,0.00000545,0.00000441,0.00000474,0.00000521,0.00000488,0.00000530,0.00000613,0.00000519,0.00000578,0.00000509,0.00000554,0.00000601,0.00000639,0.00000644,0.00000639,0.00000634,0.00000745,0.00000773,0.00000721,0.00000724,0.00000752,0.00000903,0.00000905,0.00000903,0.00000992,0.00000917,0.00001025,0.00001082,0.00001101,0.00001122,0.00001275,0.00001306,0.00001372,0.00001532,0.00001589,0.00001695,0.00001813,0.00002006,0.00002329,0.00002322,0.00002739,0.00003088,0.00003434,0.00004021,0.00004769,0.00005768,0.00007286,0.00008634,0.00010779,0.00013540,0.00016630,0.00020284,0.00024215,0.00028107,0.00032032,0.00036357,0.00040810,0.00043417,0.00045732,0.00044596,0.00041199,0.00035480,0.00027780,0.00019980,0.00012858,0.00007833,0.00003807,0.00001876,0.00000785,0.00000306,0.00000092,0.00000024,0.00000009,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000332,0.00000705,0.00000646,0.00000790,0.00001037,0.00001605,0.00001761,0.00001624,0.00001254,0.00001037,0.00000827,0.00000908,0.00000785,0.00000778,0.00000566,0.00000467,0.00000382,0.00000358,0.00000276,0.00000306,0.00000288,0.00000299,0.00000271,0.00000356,0.00000306,0.00000311,0.00000285,0.00000278,0.00000370,0.00000342,0.00000361,0.00000323,0.00000349,0.00000288,0.00000351,0.00000410,0.00000396,0.00000380,0.00000365,0.00000427,0.00000332,0.00000403,0.00000398,0.00000434,0.00000389,0.00000453,0.00000434,0.00000427,0.00000476,0.00000427,0.00000479,0.00000512,0.00000462,0.00000540,0.00000561,0.00000573,0.00000547,0.00000592,0.00000618,0.00000606,0.00000592,0.00000648,0.00000618,0.00000615,0.00000740,0.00000728,0.00000768,0.00000778,0.00000754,0.00000768,0.00000903,0.00000827,0.00000962,0.00000839,0.00000943,0.00000981,0.00001040,0.00001011,0.00001084,0.00001287,0.00001327,0.00001426,0.00001499,0.00001608,0.00001758,0.00001763,0.00002015,0.00002176,0.00002381,0.00002765,0.00003090,0.00003559,0.00004125,0.00004724,0.00005690,0.00007010,0.00008663,0.00011060,0.00013427,0.00016248,0.00020206,0.00023699,0.00028308,0.00032145,0.00035924,0.00040042,0.00043450,0.00045576,0.00044539,0.00041180,0.00035485,0.00027968,0.00020336,0.00013158,0.00008038,0.00004069,0.00001947,0.00000886,0.00000370,0.00000151,0.00000024,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000314,0.00000679,0.00000566,0.00000731,0.00001011,0.00001525,0.00001716,0.00001544,0.00001306,0.00001049,0.00000938,0.00000776,0.00000806,0.00000752,0.00000578,0.00000471,0.00000332,0.00000292,0.00000262,0.00000314,0.00000309,0.00000285,0.00000290,0.00000306,0.00000306,0.00000372,0.00000302,0.00000281,0.00000295,0.00000306,0.00000309,0.00000299,0.00000349,0.00000372,0.00000316,0.00000403,0.00000384,0.00000394,0.00000391,0.00000370,0.00000427,0.00000415,0.00000431,0.00000415,0.00000396,0.00000415,0.00000471,0.00000417,0.00000502,0.00000438,0.00000530,0.00000453,0.00000467,0.00000502,0.00000526,0.00000420,0.00000547,0.00000549,0.00000530,0.00000582,0.00000566,0.00000691,0.00000552,0.00000627,0.00000622,0.00000625,0.00000667,0.00000674,0.00000759,0.00000745,0.00000820,0.00000832,0.00000837,0.00000882,0.00000948,0.00001021,0.00001002,0.00001082,0.00001164,0.00001103,0.00001301,0.00001285,0.00001372,0.00001490,0.00001655,0.00001685,0.00001978,0.00002081,0.00002154,0.00002487,0.00002579,0.00003095,0.00003543,0.00004201,0.00004948,0.00005808,0.00007166,0.00008814,0.00010737,0.00013104,0.00016415,0.00019909,0.00023926,0.00027966,0.00031626,0.00035796,0.00039719,0.00043068,0.00044652,0.00044322,0.00040853,0.00036320,0.00028322,0.00020343,0.00013535,0.00007974,0.00004439,0.00002060,0.00000882,0.00000413,0.00000092,0.00000024,0.00000005,0.00000012,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000255,0.00000655,0.00000606,0.00000809,0.00001157,0.00001497,0.00001723,0.00001641,0.00001388,0.00001047,0.00000882,0.00000919,0.00000811,0.00000677,0.00000606,0.00000488,0.00000384,0.00000271,0.00000285,0.00000332,0.00000281,0.00000314,0.00000278,0.00000276,0.00000292,0.00000266,0.00000318,0.00000285,0.00000288,0.00000391,0.00000276,0.00000361,0.00000335,0.00000363,0.00000380,0.00000370,0.00000398,0.00000441,0.00000380,0.00000398,0.00000344,0.00000389,0.00000396,0.00000405,0.00000401,0.00000462,0.00000469,0.00000500,0.00000488,0.00000443,0.00000500,0.00000462,0.00000476,0.00000547,0.00000493,0.00000455,0.00000507,0.00000573,0.00000559,0.00000570,0.00000570,0.00000618,0.00000599,0.00000568,0.00000615,0.00000681,0.00000686,0.00000750,0.00000705,0.00000710,0.00000754,0.00000830,0.00000936,0.00000813,0.00000891,0.00000926,0.00000962,0.00000971,0.00001014,0.00001186,0.00001181,0.00001329,0.00001219,0.00001424,0.00001494,0.00001584,0.00001711,0.00002004,0.00002112,0.00002138,0.00002428,0.00002701,0.00003036,0.00003503,0.00003984,0.00004955,0.00005759,0.00006935,0.00008517,0.00010886,0.00012960,0.00016324,0.00020008,0.00023737,0.00027895,0.00031417,0.00035299,0.00039396,0.00042418,0.00044824,0.00044322,0.00041899,0.00036053,0.00028114,0.00020757,0.00013778,0.00008132,0.00004519,0.00002206,0.00000945,0.00000363,0.00000153,0.00000054,0.00000012,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000276,0.00000712,0.00000573,0.00000768,0.00001136,0.00001494,0.00001728,0.00001591,0.00001301,0.00000990,0.00000922,0.00000900,0.00000865,0.00000698,0.00000580,0.00000448,0.00000316,0.00000255,0.00000323,0.00000295,0.00000252,0.00000264,0.00000332,0.00000325,0.00000330,0.00000309,0.00000314,0.00000288,0.00000380,0.00000361,0.00000356,0.00000323,0.00000368,0.00000384,0.00000332,0.00000365,0.00000316,0.00000363,0.00000375,0.00000396,0.00000368,0.00000370,0.00000422,0.00000396,0.00000396,0.00000469,0.00000476,0.00000424,0.00000460,0.00000471,0.00000422,0.00000438,0.00000462,0.00000476,0.00000554,0.00000471,0.00000528,0.00000479,0.00000552,0.00000537,0.00000519,0.00000603,0.00000618,0.00000653,0.00000660,0.00000615,0.00000660,0.00000700,0.00000691,0.00000764,0.00000799,0.00000797,0.00000757,0.00000806,0.00000903,0.00000936,0.00000941,0.00001016,0.00001018,0.00001054,0.00001141,0.00001108,0.00001268,0.00001358,0.00001407,0.00001579,0.00001636,0.00001787,0.00001966,0.00001947,0.00002159,0.00002499,0.00002803,0.00003057,0.00003479,0.00004175,0.00004773,0.00005884,0.00006996,0.00008476,0.00010680,0.00013061,0.00016687,0.00019963,0.00023737,0.00026983,0.00030999,0.00035759,0.00039035,0.00043045,0.00044447,0.00044101,0.00041428,0.00035589,0.00028331,0.00020644,0.00013825,0.00008161,0.00004700,0.00002164,0.00001205,0.00000410,0.00000134,0.00000042,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000314,0.00000688,0.00000733,0.00000801,0.00001115,0.00001485,0.00001813,0.00001634,0.00001235,0.00001139,0.00000860,0.00000811,0.00000842,0.00000771,0.00000667,0.00000410,0.00000354,0.00000273,0.00000299,0.00000271,0.00000264,0.00000259,0.00000285,0.00000290,0.00000292,0.00000335,0.00000328,0.00000368,0.00000342,0.00000321,0.00000325,0.00000356,0.00000375,0.00000356,0.00000318,0.00000321,0.00000332,0.00000337,0.00000377,0.00000398,0.00000431,0.00000380,0.00000365,0.00000384,0.00000387,0.00000448,0.00000448,0.00000417,0.00000394,0.00000457,0.00000446,0.00000483,0.00000460,0.00000500,0.00000460,0.00000509,0.00000537,0.00000561,0.00000504,0.00000585,0.00000559,0.00000587,0.00000601,0.00000618,0.00000658,0.00000655,0.00000644,0.00000719,0.00000660,0.00000695,0.00000754,0.00000809,0.00000754,0.00000903,0.00000945,0.00000846,0.00000971,0.00001009,0.00000976,0.00001042,0.00001047,0.00001131,0.00001271,0.00001358,0.00001315,0.00001405,0.00001553,0.00001601,0.00001751,0.00001796,0.00001982,0.00002232,0.00002348,0.00002864,0.00003053,0.00003576,0.00004080,0.00005125,0.00005792,0.00006949,0.00008535,0.00010381,0.00013552,0.00016555,0.00019890,0.00023244,0.00027475,0.00031108,0.00035398,0.00039474,0.00042090,0.00044146,0.00044466,0.00040492,0.00035183,0.00028616,0.00021118,0.00014395,0.00008795,0.00004910,0.00002319,0.00001056,0.00000455,0.00000127,0.00000092,0.00000021,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000295,0.00000658,0.00000629,0.00000766,0.00001120,0.00001494,0.00001773,0.00001532,0.00001205,0.00001058,0.00000962,0.00000823,0.00000745,0.00000655,0.00000568,0.00000438,0.00000356,0.00000354,0.00000288,0.00000281,0.00000299,0.00000271,0.00000297,0.00000316,0.00000304,0.00000337,0.00000335,0.00000361,0.00000351,0.00000323,0.00000325,0.00000368,0.00000335,0.00000332,0.00000339,0.00000389,0.00000372,0.00000339,0.00000349,0.00000401,0.00000389,0.00000403,0.00000365,0.00000417,0.00000401,0.00000474,0.00000370,0.00000415,0.00000387,0.00000474,0.00000420,0.00000500,0.00000450,0.00000460,0.00000429,0.00000563,0.00000549,0.00000483,0.00000495,0.00000554,0.00000526,0.00000549,0.00000611,0.00000547,0.00000587,0.00000620,0.00000549,0.00000648,0.00000738,0.00000752,0.00000801,0.00000778,0.00000743,0.00000941,0.00000801,0.00000870,0.00000938,0.00000919,0.00000915,0.00001032,0.00001040,0.00001073,0.00001153,0.00001233,0.00001273,0.00001235,0.00001407,0.00001492,0.00001690,0.00001718,0.00001919,0.00002060,0.00002263,0.00002447,0.00002859,0.00003182,0.00003741,0.00004125,0.00004863,0.00005848,0.00006892,0.00008425,0.00010468,0.00013210,0.00016394,0.00019668,0.00022952,0.00027428,0.00030915,0.00034797,0.00039179,0.00041847,0.00043452,0.00044011,0.00041055,0.00035594,0.00028762,0.00021439,0.00014586,0.00008894,0.00004978,0.00002395,0.00001235,0.00000469,0.00000177,0.00000061,0.00000024,0.00000002,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000278,0.00000745,0.00000627,0.00000844,0.00001047,0.00001523,0.00001707,0.00001650,0.00001223,0.00001141,0.00000870,0.00000851,0.00000761,0.00000764,0.00000620,0.00000497,0.00000323,0.00000288,0.00000248,0.00000283,0.00000266,0.00000332,0.00000309,0.00000325,0.00000321,0.00000309,0.00000323,0.00000292,0.00000309,0.00000292,0.00000316,0.00000328,0.00000316,0.00000351,0.00000344,0.00000396,0.00000427,0.00000410,0.00000389,0.00000415,0.00000401,0.00000377,0.00000332,0.00000401,0.00000363,0.00000457,0.00000453,0.00000431,0.00000424,0.00000441,0.00000450,0.00000457,0.00000497,0.00000460,0.00000486,0.00000512,0.00000474,0.00000486,0.00000509,0.00000537,0.00000611,0.00000575,0.00000547,0.00000561,0.00000599,0.00000646,0.00000594,0.00000636,0.00000667,0.00000658,0.00000740,0.00000717,0.00000693,0.00000764,0.00000773,0.00000889,0.00000825,0.00000903,0.00000912,0.00000936,0.00001007,0.00001091,0.00001110,0.00001256,0.00001183,0.00001207,0.00001311,0.00001438,0.00001553,0.00001570,0.00001832,0.00001869,0.00002124,0.00002388,0.00002527,0.00002878,0.00003043,0.00003482,0.00003920,0.00004738,0.00005544,0.00007159,0.00008578,0.00010721,0.00013504,0.00016031,0.00019602,0.00023562,0.00027655,0.00030611,0.00034693,0.00037920,0.00042279,0.00043679,0.00043417,0.00040779,0.00035735,0.00029267,0.00021413,0.00014501,0.00008882,0.00004955,0.00002626,0.00001285,0.00000450,0.00000205,0.00000061,0.00000012,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000215,0.00000693,0.00000620,0.00000759,0.00001051,0.00001485,0.00001690,0.00001577,0.00001254,0.00001106,0.00000891,0.00000846,0.00000809,0.00000702,0.00000636,0.00000462,0.00000332,0.00000325,0.00000262,0.00000299,0.00000337,0.00000304,0.00000321,0.00000318,0.00000335,0.00000299,0.00000304,0.00000302,0.00000325,0.00000281,0.00000330,0.00000356,0.00000349,0.00000349,0.00000316,0.00000292,0.00000325,0.00000358,0.00000377,0.00000368,0.00000335,0.00000344,0.00000356,0.00000365,0.00000380,0.00000377,0.00000417,0.00000382,0.00000410,0.00000446,0.00000464,0.00000457,0.00000443,0.00000457,0.00000519,0.00000509,0.00000474,0.00000552,0.00000488,0.00000545,0.00000500,0.00000566,0.00000542,0.00000516,0.00000578,0.00000615,0.00000582,0.00000622,0.00000580,0.00000733,0.00000677,0.00000712,0.00000726,0.00000702,0.00000780,0.00000797,0.00000884,0.00000851,0.00000933,0.00000964,0.00000945,0.00001070,0.00001150,0.00001044,0.00001167,0.00001186,0.00001266,0.00001278,0.00001452,0.00001586,0.00001650,0.00001796,0.00001947,0.00002107,0.00002404,0.00002572,0.00002810,0.00003147,0.00003519,0.00004186,0.00005089,0.00005810,0.00007020,0.00008535,0.00010565,0.00013130,0.00016380,0.00019480,0.00022818,0.00026764,0.00030608,0.00034802,0.00038370,0.00041746,0.00043306,0.00043384,0.00040881,0.00036077,0.00029265,0.00021764,0.00014784,0.00009342,0.00005294,0.00002859,0.00001162,0.00000530,0.00000236,0.00000061,0.00000017,0.00000014,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000262,0.00000681,0.00000677,0.00000825,0.00001073,0.00001438,0.00001685,0.00001535,0.00001197,0.00001044,0.00000957,0.00000818,0.00000754,0.00000726,0.00000594,0.00000457,0.00000321,0.00000335,0.00000330,0.00000255,0.00000299,0.00000292,0.00000337,0.00000328,0.00000321,0.00000257,0.00000278,0.00000354,0.00000281,0.00000349,0.00000304,0.00000309,0.00000318,0.00000302,0.00000337,0.00000368,0.00000365,0.00000347,0.00000405,0.00000337,0.00000347,0.00000377,0.00000396,0.00000420,0.00000443,0.00000431,0.00000401,0.00000455,0.00000469,0.00000450,0.00000448,0.00000455,0.00000471,0.00000453,0.00000443,0.00000479,0.00000483,0.00000476,0.00000450,0.00000483,0.00000587,0.00000533,0.00000523,0.00000552,0.00000512,0.00000587,0.00000540,0.00000662,0.00000594,0.00000702,0.00000743,0.00000691,0.00000702,0.00000801,0.00000684,0.00000768,0.00000745,0.00000867,0.00000827,0.00000867,0.00000917,0.00000941,0.00001054,0.00001014,0.00001117,0.00001153,0.00001341,0.00001193,0.00001367,0.00001379,0.00001619,0.00001634,0.00001801,0.00001815,0.00002100,0.00002206,0.00002598,0.00002977,0.00003135,0.00003673,0.00004309,0.00004877,0.00005818,0.00006947,0.00008637,0.00010650,0.00012946,0.00015701,0.00019178,0.00022405,0.00026931,0.00031106,0.00034191,0.00038264,0.00040541,0.00043186,0.00043568,0.00040721,0.00035938,0.00028734,0.00022077,0.00014933,0.00009379,0.00005497,0.00002661,0.00001370,0.00000601,0.00000236,0.00000101,0.00000024,0.00000017,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000233,0.00000717,0.00000606,0.00000764,0.00001080,0.00001584,0.00001652,0.00001527,0.00001299,0.00001056,0.00000893,0.00000839,0.00000794,0.00000641,0.00000580,0.00000497,0.00000354,0.00000281,0.00000302,0.00000288,0.00000311,0.00000273,0.00000262,0.00000295,0.00000309,0.00000311,0.00000297,0.00000314,0.00000328,0.00000306,0.00000380,0.00000266,0.00000372,0.00000323,0.00000347,0.00000342,0.00000387,0.00000297,0.00000375,0.00000325,0.00000321,0.00000370,0.00000431,0.00000391,0.00000361,0.00000403,0.00000415,0.00000453,0.00000424,0.00000453,0.00000387,0.00000413,0.00000405,0.00000422,0.00000401,0.00000403,0.00000537,0.00000490,0.00000471,0.00000578,0.00000535,0.00000559,0.00000502,0.00000578,0.00000561,0.00000596,0.00000648,0.00000622,0.00000608,0.00000632,0.00000632,0.00000707,0.00000679,0.00000754,0.00000705,0.00000721,0.00000785,0.00000832,0.00000844,0.00000865,0.00000938,0.00000959,0.00000950,0.00001032,0.00001018,0.00001129,0.00001153,0.00001252,0.00001353,0.00001457,0.00001464,0.00001695,0.00001749,0.00001872,0.00002030,0.00002154,0.00002279,0.00002553,0.00002878,0.00003168,0.00003724,0.00004307,0.00005016,0.00005879,0.00006947,0.00008446,0.00010709,0.00013082,0.00015553,0.00019105,0.00022733,0.00026422,0.00030049,0.00034017,0.00037981,0.00041046,0.00042920,0.00042887,0.00040850,0.00036086,0.00029109,0.00022620,0.00015520,0.00009846,0.00005591,0.00003045,0.00001520,0.00000625,0.00000259,0.00000075,0.00000021,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000714,0.00000601,0.00000787,0.00001080,0.00001483,0.00001612,0.00001645,0.00001219,0.00001025,0.00000905,0.00000768,0.00000731,0.00000688,0.00000563,0.00000469,0.00000344,0.00000264,0.00000273,0.00000304,0.00000332,0.00000314,0.00000266,0.00000297,0.00000328,0.00000285,0.00000285,0.00000281,0.00000269,0.00000304,0.00000337,0.00000297,0.00000302,0.00000328,0.00000356,0.00000328,0.00000285,0.00000372,0.00000342,0.00000361,0.00000363,0.00000351,0.00000380,0.00000354,0.00000384,0.00000467,0.00000354,0.00000363,0.00000398,0.00000389,0.00000450,0.00000413,0.00000474,0.00000422,0.00000427,0.00000464,0.00000455,0.00000443,0.00000481,0.00000479,0.00000514,0.00000483,0.00000545,0.00000606,0.00000547,0.00000559,0.00000587,0.00000636,0.00000622,0.00000603,0.00000603,0.00000627,0.00000764,0.00000780,0.00000665,0.00000705,0.00000719,0.00000794,0.00000809,0.00000842,0.00000875,0.00000957,0.00000955,0.00001021,0.00001141,0.00000990,0.00001087,0.00001172,0.00001261,0.00001339,0.00001412,0.00001546,0.00001544,0.00001626,0.00001695,0.00001898,0.00002051,0.00002324,0.00002612,0.00002855,0.00003269,0.00003599,0.00004314,0.00005021,0.00006011,0.00007152,0.00008460,0.00010721,0.00013023,0.00015612,0.00019157,0.00022740,0.00026556,0.00030042,0.00033347,0.00037567,0.00040591,0.00042894,0.00042618,0.00040673,0.00036211,0.00029022,0.00022443,0.00015833,0.00010084,0.00005627,0.00002939,0.00001506,0.00000660,0.00000255,0.00000113,0.00000033,0.00000009,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000297,0.00000714,0.00000556,0.00000757,0.00001110,0.00001572,0.00001766,0.00001551,0.00001292,0.00001148,0.00000931,0.00000813,0.00000792,0.00000662,0.00000556,0.00000405,0.00000316,0.00000269,0.00000273,0.00000255,0.00000302,0.00000297,0.00000283,0.00000271,0.00000325,0.00000328,0.00000339,0.00000335,0.00000356,0.00000281,0.00000321,0.00000314,0.00000372,0.00000361,0.00000361,0.00000351,0.00000316,0.00000363,0.00000335,0.00000380,0.00000321,0.00000370,0.00000342,0.00000382,0.00000438,0.00000372,0.00000382,0.00000365,0.00000363,0.00000446,0.00000427,0.00000486,0.00000462,0.00000427,0.00000483,0.00000523,0.00000476,0.00000450,0.00000535,0.00000488,0.00000535,0.00000523,0.00000467,0.00000566,0.00000589,0.00000526,0.00000570,0.00000561,0.00000625,0.00000589,0.00000648,0.00000644,0.00000653,0.00000702,0.00000644,0.00000776,0.00000761,0.00000740,0.00000884,0.00000818,0.00000823,0.00000905,0.00000924,0.00000908,0.00001051,0.00001032,0.00001164,0.00001082,0.00001176,0.00001219,0.00001282,0.00001440,0.00001520,0.00001490,0.00001796,0.00001806,0.00001968,0.00001978,0.00002454,0.00002454,0.00002925,0.00003305,0.00003583,0.00004026,0.00004985,0.00005829,0.00007253,0.00008406,0.00010393,0.00012974,0.00016027,0.00019025,0.00022638,0.00025722,0.00029703,0.00033847,0.00036958,0.00040468,0.00042326,0.00042540,0.00040419,0.00036046,0.00029635,0.00022556,0.00015638,0.00010141,0.00005959,0.00003234,0.00001643,0.00000655,0.00000215,0.00000094,0.00000050,0.00000007,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000290,0.00000735,0.00000580,0.00000799,0.00001082,0.00001532,0.00001626,0.00001513,0.00001197,0.00001028,0.00000900,0.00000879,0.00000731,0.00000677,0.00000580,0.00000450,0.00000330,0.00000321,0.00000276,0.00000330,0.00000250,0.00000252,0.00000264,0.00000311,0.00000252,0.00000283,0.00000314,0.00000273,0.00000306,0.00000304,0.00000325,0.00000356,0.00000318,0.00000309,0.00000363,0.00000335,0.00000335,0.00000330,0.00000363,0.00000351,0.00000413,0.00000387,0.00000384,0.00000372,0.00000344,0.00000368,0.00000394,0.00000398,0.00000415,0.00000328,0.00000429,0.00000446,0.00000358,0.00000415,0.00000403,0.00000443,0.00000455,0.00000471,0.00000464,0.00000497,0.00000488,0.00000471,0.00000507,0.00000469,0.00000552,0.00000540,0.00000559,0.00000585,0.00000582,0.00000575,0.00000634,0.00000669,0.00000639,0.00000655,0.00000679,0.00000724,0.00000757,0.00000768,0.00000801,0.00000816,0.00000849,0.00000797,0.00000867,0.00000941,0.00000820,0.00000992,0.00001087,0.00001051,0.00001058,0.00001301,0.00001249,0.00001355,0.00001525,0.00001440,0.00001636,0.00001629,0.00001898,0.00001968,0.00002180,0.00002301,0.00002565,0.00002765,0.00003298,0.00003706,0.00004349,0.00004945,0.00005869,0.00006765,0.00008854,0.00010546,0.00012781,0.00015911,0.00019150,0.00022158,0.00026101,0.00029833,0.00033710,0.00037399,0.00040324,0.00042116,0.00042552,0.00040626,0.00035808,0.00029943,0.00022671,0.00016048,0.00010117,0.00005756,0.00003097,0.00001563,0.00000677,0.00000325,0.00000111,0.00000024,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000257,0.00000693,0.00000606,0.00000759,0.00001035,0.00001504,0.00001692,0.00001542,0.00001176,0.00001073,0.00000865,0.00000778,0.00000780,0.00000700,0.00000545,0.00000448,0.00000354,0.00000311,0.00000276,0.00000292,0.00000252,0.00000248,0.00000290,0.00000299,0.00000306,0.00000323,0.00000273,0.00000257,0.00000342,0.00000330,0.00000354,0.00000318,0.00000354,0.00000292,0.00000354,0.00000328,0.00000394,0.00000351,0.00000375,0.00000328,0.00000394,0.00000422,0.00000337,0.00000337,0.00000368,0.00000427,0.00000389,0.00000370,0.00000394,0.00000441,0.00000422,0.00000434,0.00000436,0.00000422,0.00000446,0.00000420,0.00000471,0.00000365,0.00000509,0.00000438,0.00000497,0.00000516,0.00000453,0.00000471,0.00000573,0.00000568,0.00000556,0.00000601,0.00000606,0.00000568,0.00000570,0.00000632,0.00000589,0.00000644,0.00000679,0.00000724,0.00000740,0.00000731,0.00000797,0.00000724,0.00000846,0.00000889,0.00000830,0.00000884,0.00000889,0.00000889,0.00000915,0.00001030,0.00001061,0.00001186,0.00001235,0.00001195,0.00001263,0.00001421,0.00001537,0.00001407,0.00001683,0.00001744,0.00002041,0.00002173,0.00002367,0.00002713,0.00002772,0.00003260,0.00003559,0.00004222,0.00005207,0.00005900,0.00006968,0.00008363,0.00010548,0.00012767,0.00015638,0.00018789,0.00022247,0.00025611,0.00029623,0.00032883,0.00036878,0.00040242,0.00042234,0.00042462,0.00039705,0.00036004,0.00029684,0.00022780,0.00015975,0.00010218,0.00006096,0.00003373,0.00001770,0.00000714,0.00000316,0.00000099,0.00000054,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000257,0.00000721,0.00000651,0.00000780,0.00001016,0.00001506,0.00001664,0.00001622,0.00001146,0.00001164,0.00000830,0.00000849,0.00000688,0.00000679,0.00000561,0.00000410,0.00000356,0.00000318,0.00000297,0.00000250,0.00000262,0.00000283,0.00000281,0.00000273,0.00000278,0.00000273,0.00000318,0.00000349,0.00000347,0.00000306,0.00000318,0.00000347,0.00000304,0.00000302,0.00000351,0.00000368,0.00000356,0.00000372,0.00000365,0.00000347,0.00000380,0.00000365,0.00000391,0.00000464,0.00000391,0.00000415,0.00000358,0.00000417,0.00000365,0.00000403,0.00000391,0.00000448,0.00000368,0.00000450,0.00000413,0.00000438,0.00000509,0.00000413,0.00000422,0.00000497,0.00000493,0.00000504,0.00000500,0.00000514,0.00000476,0.00000526,0.00000497,0.00000603,0.00000537,0.00000589,0.00000608,0.00000655,0.00000606,0.00000639,0.00000672,0.00000695,0.00000714,0.00000731,0.00000764,0.00000757,0.00000745,0.00000768,0.00000877,0.00000919,0.00000891,0.00000950,0.00000971,0.00001077,0.00001131,0.00001179,0.00001108,0.00001249,0.00001223,0.00001395,0.00001431,0.00001438,0.00001582,0.00001629,0.00001775,0.00002133,0.00002079,0.00002246,0.00002527,0.00002864,0.00003194,0.00003871,0.00004132,0.00005080,0.00006018,0.00007053,0.00008686,0.00010167,0.00012981,0.00015520,0.00018744,0.00022007,0.00025434,0.00029906,0.00033156,0.00036419,0.00039648,0.00041357,0.00041826,0.00040803,0.00035865,0.00029649,0.00023270,0.00016390,0.00010282,0.00006390,0.00003533,0.00001728,0.00000792,0.00000344,0.00000108,0.00000045,0.00000021,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000792,0.00000582,0.00000811,0.00001124,0.00001469,0.00001721,0.00001664,0.00001263,0.00001032,0.00000886,0.00000794,0.00000707,0.00000677,0.00000545,0.00000434,0.00000377,0.00000290,0.00000224,0.00000304,0.00000297,0.00000276,0.00000321,0.00000292,0.00000295,0.00000285,0.00000226,0.00000304,0.00000266,0.00000240,0.00000363,0.00000337,0.00000337,0.00000375,0.00000347,0.00000417,0.00000389,0.00000382,0.00000344,0.00000396,0.00000356,0.00000351,0.00000427,0.00000339,0.00000351,0.00000431,0.00000321,0.00000436,0.00000335,0.00000365,0.00000441,0.00000422,0.00000391,0.00000469,0.00000450,0.00000497,0.00000474,0.00000479,0.00000438,0.00000443,0.00000464,0.00000479,0.00000481,0.00000547,0.00000493,0.00000516,0.00000504,0.00000497,0.00000547,0.00000613,0.00000606,0.00000618,0.00000580,0.00000537,0.00000636,0.00000646,0.00000710,0.00000766,0.00000714,0.00000735,0.00000823,0.00000806,0.00000761,0.00000860,0.00000905,0.00000844,0.00000903,0.00000924,0.00000985,0.00001056,0.00001084,0.00001212,0.00001212,0.00001167,0.00001367,0.00001403,0.00001509,0.00001582,0.00001702,0.00001740,0.00001968,0.00002298,0.00002343,0.00002593,0.00002751,0.00003258,0.00003915,0.00004500,0.00004952,0.00005860,0.00006834,0.00008432,0.00010124,0.00012986,0.00015416,0.00018443,0.00022063,0.00025908,0.00029255,0.00032779,0.00036878,0.00039030,0.00040940,0.00042076,0.00039999,0.00035867,0.00030016,0.00023794,0.00016555,0.00010869,0.00006709,0.00003529,0.00001711,0.00000799,0.00000339,0.00000080,0.00000054,0.00000014,0.00000007,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000297,0.00000771,0.00000674,0.00000662,0.00001115,0.00001426,0.00001560,0.00001553,0.00001285,0.00001016,0.00000938,0.00000816,0.00000691,0.00000702,0.00000566,0.00000471,0.00000335,0.00000314,0.00000302,0.00000318,0.00000255,0.00000243,0.00000276,0.00000264,0.00000330,0.00000233,0.00000299,0.00000257,0.00000316,0.00000290,0.00000283,0.00000250,0.00000292,0.00000273,0.00000292,0.00000281,0.00000351,0.00000389,0.00000349,0.00000375,0.00000342,0.00000337,0.00000295,0.00000372,0.00000356,0.00000377,0.00000422,0.00000405,0.00000429,0.00000354,0.00000460,0.00000401,0.00000415,0.00000398,0.00000391,0.00000434,0.00000446,0.00000417,0.00000422,0.00000436,0.00000486,0.00000471,0.00000514,0.00000587,0.00000469,0.00000552,0.00000552,0.00000582,0.00000514,0.00000523,0.00000596,0.00000580,0.00000615,0.00000644,0.00000648,0.00000693,0.00000735,0.00000658,0.00000705,0.00000764,0.00000710,0.00000780,0.00000799,0.00000809,0.00000768,0.00000834,0.00000974,0.00000959,0.00001028,0.00000992,0.00001061,0.00001068,0.00001143,0.00001094,0.00001268,0.00001252,0.00001351,0.00001553,0.00001560,0.00001744,0.00001846,0.00002034,0.00002206,0.00002503,0.00002562,0.00003001,0.00003293,0.00003574,0.00004349,0.00005068,0.00005645,0.00007053,0.00008799,0.00010424,0.00012599,0.00015522,0.00018424,0.00021849,0.00025121,0.00029481,0.00032598,0.00035881,0.00039016,0.00041553,0.00041220,0.00040303,0.00036256,0.00030412,0.00023841,0.00017177,0.00011053,0.00006749,0.00003767,0.00002008,0.00000879,0.00000314,0.00000134,0.00000054,0.00000019,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000240,0.00000679,0.00000578,0.00000811,0.00001009,0.00001499,0.00001570,0.00001469,0.00001207,0.00001054,0.00000910,0.00000969,0.00000797,0.00000681,0.00000589,0.00000429,0.00000311,0.00000299,0.00000290,0.00000283,0.00000299,0.00000255,0.00000262,0.00000271,0.00000314,0.00000283,0.00000311,0.00000248,0.00000344,0.00000285,0.00000271,0.00000290,0.00000321,0.00000314,0.00000361,0.00000297,0.00000325,0.00000372,0.00000330,0.00000354,0.00000363,0.00000299,0.00000356,0.00000344,0.00000337,0.00000363,0.00000342,0.00000365,0.00000361,0.00000405,0.00000431,0.00000394,0.00000410,0.00000446,0.00000443,0.00000436,0.00000474,0.00000523,0.00000483,0.00000476,0.00000448,0.00000471,0.00000476,0.00000523,0.00000471,0.00000512,0.00000542,0.00000514,0.00000547,0.00000488,0.00000523,0.00000632,0.00000634,0.00000611,0.00000669,0.00000686,0.00000698,0.00000702,0.00000644,0.00000719,0.00000707,0.00000731,0.00000790,0.00000851,0.00000806,0.00000818,0.00000846,0.00000933,0.00000938,0.00000964,0.00001061,0.00001058,0.00001098,0.00001174,0.00001318,0.00001216,0.00001391,0.00001388,0.00001480,0.00001629,0.00001650,0.00001846,0.00002072,0.00002261,0.00002383,0.00002600,0.00002880,0.00003300,0.00003875,0.00004382,0.00004858,0.00005843,0.00007126,0.00008512,0.00010504,0.00012293,0.00015286,0.00018393,0.00021561,0.00025142,0.00028979,0.00032077,0.00036232,0.00039068,0.00040985,0.00041746,0.00039492,0.00036223,0.00030297,0.00023565,0.00016500,0.00011515,0.00006697,0.00003854,0.00001893,0.00000893,0.00000354,0.00000125,0.00000064,0.00000019,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000318,0.00000740,0.00000566,0.00000731,0.00000969,0.00001499,0.00001685,0.00001549,0.00001214,0.00000981,0.00000889,0.00000877,0.00000735,0.00000669,0.00000467,0.00000474,0.00000356,0.00000278,0.00000264,0.00000259,0.00000295,0.00000273,0.00000269,0.00000283,0.00000273,0.00000304,0.00000229,0.00000292,0.00000271,0.00000311,0.00000259,0.00000262,0.00000299,0.00000276,0.00000330,0.00000384,0.00000342,0.00000306,0.00000358,0.00000342,0.00000337,0.00000349,0.00000398,0.00000408,0.00000415,0.00000401,0.00000347,0.00000387,0.00000377,0.00000356,0.00000372,0.00000389,0.00000457,0.00000410,0.00000438,0.00000434,0.00000446,0.00000370,0.00000401,0.00000483,0.00000469,0.00000455,0.00000488,0.00000566,0.00000497,0.00000535,0.00000476,0.00000502,0.00000594,0.00000587,0.00000483,0.00000589,0.00000582,0.00000582,0.00000618,0.00000634,0.00000620,0.00000764,0.00000700,0.00000669,0.00000677,0.00000780,0.00000658,0.00000747,0.00000761,0.00000905,0.00000834,0.00000870,0.00000917,0.00000948,0.00001023,0.00001061,0.00001080,0.00001084,0.00001148,0.00001280,0.00001391,0.00001374,0.00001487,0.00001532,0.00001697,0.00001707,0.00001893,0.00002074,0.00002143,0.00002371,0.00002640,0.00002935,0.00003307,0.00003774,0.00004502,0.00005061,0.00006018,0.00007156,0.00008269,0.00010292,0.00012540,0.00015029,0.00018462,0.00021278,0.00024977,0.00028876,0.00031964,0.00035568,0.00039066,0.00041223,0.00041272,0.00038891,0.00035931,0.00030412,0.00023593,0.00017130,0.00011312,0.00006970,0.00003868,0.00001933,0.00000867,0.00000387,0.00000132,0.00000064,0.00000026,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000266,0.00000735,0.00000582,0.00000702,0.00001073,0.00001659,0.00001735,0.00001499,0.00001233,0.00000981,0.00000860,0.00000825,0.00000773,0.00000677,0.00000566,0.00000488,0.00000351,0.00000238,0.00000250,0.00000259,0.00000292,0.00000266,0.00000266,0.00000273,0.00000314,0.00000243,0.00000257,0.00000290,0.00000306,0.00000288,0.00000288,0.00000283,0.00000288,0.00000351,0.00000380,0.00000297,0.00000283,0.00000339,0.00000304,0.00000330,0.00000363,0.00000368,0.00000328,0.00000358,0.00000354,0.00000380,0.00000396,0.00000351,0.00000394,0.00000382,0.00000347,0.00000431,0.00000410,0.00000481,0.00000396,0.00000431,0.00000443,0.00000441,0.00000467,0.00000450,0.00000427,0.00000410,0.00000476,0.00000486,0.00000493,0.00000573,0.00000495,0.00000526,0.00000471,0.00000549,0.00000570,0.00000559,0.00000552,0.00000608,0.00000625,0.00000641,0.00000674,0.00000636,0.00000674,0.00000674,0.00000620,0.00000702,0.00000792,0.00000731,0.00000771,0.00000827,0.00000816,0.00000903,0.00000867,0.00000926,0.00001016,0.00000978,0.00001044,0.00000981,0.00001186,0.00001143,0.00001207,0.00001294,0.00001325,0.00001348,0.00001551,0.00001714,0.00001723,0.00001949,0.00002037,0.00002157,0.00002338,0.00002642,0.00003062,0.00003378,0.00003694,0.00004387,0.00004997,0.00006077,0.00006921,0.00008300,0.00010256,0.00012618,0.00015381,0.00018238,0.00021540,0.00025057,0.00028711,0.00031923,0.00035172,0.00038941,0.00040225,0.00040669,0.00039245,0.00035992,0.00030820,0.00024091,0.00017332,0.00011758,0.00007178,0.00004064,0.00002225,0.00001002,0.00000417,0.00000174,0.00000061,0.00000012,0.00000005,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000243,0.00000681,0.00000615,0.00000754,0.00001073,0.00001459,0.00001619,0.00001464,0.00001212,0.00001073,0.00000792,0.00000740,0.00000792,0.00000691,0.00000587,0.00000448,0.00000349,0.00000302,0.00000335,0.00000304,0.00000276,0.00000290,0.00000297,0.00000297,0.00000290,0.00000281,0.00000262,0.00000276,0.00000269,0.00000299,0.00000292,0.00000323,0.00000349,0.00000309,0.00000358,0.00000302,0.00000325,0.00000377,0.00000349,0.00000349,0.00000306,0.00000356,0.00000372,0.00000337,0.00000375,0.00000351,0.00000375,0.00000422,0.00000417,0.00000314,0.00000431,0.00000380,0.00000387,0.00000413,0.00000405,0.00000413,0.00000431,0.00000420,0.00000405,0.00000436,0.00000394,0.00000495,0.00000488,0.00000497,0.00000507,0.00000519,0.00000500,0.00000519,0.00000497,0.00000530,0.00000566,0.00000519,0.00000592,0.00000582,0.00000545,0.00000594,0.00000570,0.00000622,0.00000622,0.00000620,0.00000707,0.00000636,0.00000717,0.00000684,0.00000759,0.00000764,0.00000804,0.00000849,0.00000905,0.00000870,0.00000959,0.00000964,0.00001004,0.00001018,0.00001077,0.00001150,0.00001063,0.00001181,0.00001306,0.00001259,0.00001473,0.00001480,0.00001711,0.00001784,0.00001775,0.00002027,0.00002433,0.00002362,0.00002588,0.00002909,0.00003295,0.00003713,0.00004219,0.00004903,0.00005749,0.00006838,0.00008382,0.00010424,0.00012833,0.00015239,0.00018106,0.00021722,0.00024974,0.00028190,0.00032633,0.00035810,0.00038653,0.00039978,0.00040489,0.00039594,0.00035617,0.00030858,0.00024291,0.00017804,0.00011838,0.00007545,0.00003981,0.00002178,0.00001061,0.00000431,0.00000158,0.00000059,0.00000021,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000250,0.00000660,0.00000549,0.00000726,0.00001054,0.00001407,0.00001768,0.00001506,0.00001205,0.00001030,0.00000849,0.00000733,0.00000759,0.00000679,0.00000535,0.00000391,0.00000356,0.00000262,0.00000245,0.00000281,0.00000271,0.00000245,0.00000285,0.00000238,0.00000290,0.00000290,0.00000255,0.00000332,0.00000309,0.00000335,0.00000288,0.00000288,0.00000337,0.00000316,0.00000297,0.00000299,0.00000309,0.00000342,0.00000325,0.00000337,0.00000361,0.00000368,0.00000370,0.00000368,0.00000328,0.00000368,0.00000370,0.00000372,0.00000368,0.00000365,0.00000417,0.00000401,0.00000415,0.00000429,0.00000365,0.00000420,0.00000417,0.00000403,0.00000467,0.00000479,0.00000438,0.00000396,0.00000488,0.00000450,0.00000405,0.00000504,0.00000497,0.00000552,0.00000516,0.00000561,0.00000483,0.00000580,0.00000526,0.00000615,0.00000613,0.00000542,0.00000587,0.00000618,0.00000540,0.00000672,0.00000622,0.00000728,0.00000698,0.00000747,0.00000728,0.00000766,0.00000766,0.00000851,0.00000858,0.00000900,0.00000964,0.00000912,0.00000943,0.00001037,0.00001030,0.00001056,0.00001139,0.00001247,0.00001219,0.00001212,0.00001398,0.00001471,0.00001563,0.00001641,0.00001704,0.00001846,0.00001956,0.00002180,0.00002397,0.00002687,0.00003015,0.00003437,0.00003621,0.00004283,0.00005158,0.00006074,0.00007060,0.00008278,0.00010249,0.00012719,0.00015176,0.00018289,0.00020955,0.00024479,0.00028176,0.00031681,0.00035061,0.00038036,0.00040650,0.00040452,0.00039712,0.00035909,0.00030283,0.00024399,0.00018117,0.00012217,0.00007607,0.00004193,0.00002253,0.00001037,0.00000453,0.00000179,0.00000071,0.00000024,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000250,0.00000719,0.00000601,0.00000842,0.00001044,0.00001447,0.00001711,0.00001520,0.00001197,0.00000929,0.00000877,0.00000804,0.00000691,0.00000603,0.00000599,0.00000403,0.00000347,0.00000264,0.00000252,0.00000306,0.00000271,0.00000297,0.00000278,0.00000314,0.00000266,0.00000290,0.00000295,0.00000269,0.00000323,0.00000259,0.00000304,0.00000328,0.00000295,0.00000328,0.00000321,0.00000290,0.00000318,0.00000332,0.00000365,0.00000337,0.00000349,0.00000335,0.00000410,0.00000358,0.00000351,0.00000384,0.00000316,0.00000358,0.00000417,0.00000351,0.00000441,0.00000391,0.00000387,0.00000328,0.00000403,0.00000443,0.00000394,0.00000438,0.00000460,0.00000361,0.00000448,0.00000533,0.00000424,0.00000490,0.00000462,0.00000453,0.00000469,0.00000507,0.00000490,0.00000521,0.00000566,0.00000547,0.00000578,0.00000545,0.00000603,0.00000554,0.00000627,0.00000570,0.00000712,0.00000677,0.00000658,0.00000719,0.00000705,0.00000688,0.00000731,0.00000735,0.00000799,0.00000776,0.00000820,0.00000773,0.00000896,0.00000872,0.00000929,0.00000955,0.00001002,0.00001106,0.00001037,0.00001091,0.00001155,0.00001377,0.00001372,0.00001334,0.00001476,0.00001372,0.00001718,0.00001645,0.00001796,0.00002046,0.00002301,0.00002546,0.00002737,0.00003045,0.00003321,0.00003779,0.00004255,0.00004993,0.00005886,0.00006951,0.00008568,0.00010143,0.00012672,0.00015220,0.00017844,0.00021128,0.00024941,0.00028065,0.00031770,0.00034613,0.00038151,0.00039950,0.00041253,0.00038941,0.00035631,0.00030743,0.00024154,0.00018073,0.00012236,0.00007597,0.00004321,0.00002345,0.00001150,0.00000535,0.00000174,0.00000078,0.00000028,0.00000005,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000245,0.00000679,0.00000596,0.00000813,0.00000999,0.00001403,0.00001565,0.00001410,0.00001148,0.00000974,0.00000912,0.00000764,0.00000691,0.00000596,0.00000526,0.00000441,0.00000365,0.00000285,0.00000222,0.00000283,0.00000271,0.00000269,0.00000245,0.00000255,0.00000219,0.00000314,0.00000245,0.00000281,0.00000269,0.00000266,0.00000278,0.00000304,0.00000281,0.00000330,0.00000342,0.00000309,0.00000342,0.00000356,0.00000316,0.00000328,0.00000339,0.00000361,0.00000368,0.00000349,0.00000365,0.00000309,0.00000429,0.00000370,0.00000363,0.00000372,0.00000387,0.00000337,0.00000410,0.00000398,0.00000377,0.00000389,0.00000434,0.00000365,0.00000410,0.00000417,0.00000504,0.00000476,0.00000436,0.00000448,0.00000479,0.00000448,0.00000476,0.00000526,0.00000479,0.00000523,0.00000497,0.00000554,0.00000622,0.00000561,0.00000533,0.00000606,0.00000528,0.00000573,0.00000627,0.00000611,0.00000686,0.00000702,0.00000705,0.00000717,0.00000754,0.00000695,0.00000745,0.00000728,0.00000818,0.00000856,0.00000811,0.00000964,0.00000856,0.00000971,0.00000971,0.00000999,0.00000950,0.00001040,0.00001063,0.00001242,0.00001226,0.00001280,0.00001426,0.00001530,0.00001478,0.00001678,0.00001832,0.00001921,0.00002124,0.00002220,0.00002423,0.00002824,0.00002859,0.00003324,0.00003720,0.00004321,0.00005214,0.00006077,0.00006968,0.00008326,0.00009943,0.00012326,0.00014791,0.00017974,0.00021172,0.00024399,0.00028060,0.00031612,0.00035181,0.00038278,0.00040393,0.00040586,0.00039290,0.00035356,0.00030330,0.00024510,0.00018235,0.00012102,0.00007793,0.00004389,0.00002423,0.00001256,0.00000526,0.00000203,0.00000071,0.00000050,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000196,0.00000695,0.00000613,0.00000714,0.00001108,0.00001560,0.00001697,0.00001471,0.00001195,0.00001044,0.00000926,0.00000877,0.00000787,0.00000731,0.00000611,0.00000434,0.00000337,0.00000297,0.00000236,0.00000297,0.00000271,0.00000262,0.00000262,0.00000273,0.00000255,0.00000269,0.00000344,0.00000302,0.00000339,0.00000285,0.00000292,0.00000292,0.00000316,0.00000292,0.00000330,0.00000323,0.00000358,0.00000318,0.00000325,0.00000347,0.00000292,0.00000363,0.00000384,0.00000368,0.00000356,0.00000337,0.00000403,0.00000375,0.00000401,0.00000384,0.00000363,0.00000335,0.00000420,0.00000370,0.00000382,0.00000380,0.00000398,0.00000436,0.00000391,0.00000405,0.00000387,0.00000401,0.00000509,0.00000471,0.00000474,0.00000467,0.00000519,0.00000509,0.00000469,0.00000514,0.00000542,0.00000561,0.00000504,0.00000552,0.00000585,0.00000507,0.00000599,0.00000561,0.00000632,0.00000655,0.00000627,0.00000688,0.00000679,0.00000658,0.00000688,0.00000740,0.00000698,0.00000735,0.00000726,0.00000714,0.00000806,0.00000837,0.00000797,0.00000950,0.00000995,0.00000933,0.00000995,0.00001002,0.00000976,0.00001183,0.00001183,0.00001190,0.00001313,0.00001360,0.00001370,0.00001546,0.00001808,0.00001740,0.00001869,0.00002020,0.00002409,0.00002404,0.00002779,0.00002921,0.00003276,0.00003889,0.00004427,0.00005176,0.00006093,0.00006980,0.00008245,0.00010346,0.00012208,0.00014893,0.00017931,0.00021285,0.00024362,0.00027784,0.00031313,0.00034245,0.00037663,0.00039992,0.00040416,0.00039445,0.00034910,0.00030891,0.00024663,0.00018429,0.00012543,0.00008132,0.00004721,0.00002515,0.00001228,0.00000556,0.00000191,0.00000104,0.00000017,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000262,0.00000712,0.00000634,0.00000750,0.00001047,0.00001393,0.00001568,0.00001523,0.00001115,0.00000891,0.00000780,0.00000889,0.00000743,0.00000684,0.00000545,0.00000441,0.00000335,0.00000295,0.00000281,0.00000283,0.00000299,0.00000290,0.00000281,0.00000299,0.00000238,0.00000290,0.00000328,0.00000304,0.00000266,0.00000288,0.00000332,0.00000273,0.00000309,0.00000283,0.00000288,0.00000363,0.00000316,0.00000309,0.00000288,0.00000377,0.00000356,0.00000377,0.00000375,0.00000384,0.00000368,0.00000316,0.00000328,0.00000335,0.00000335,0.00000387,0.00000375,0.00000389,0.00000349,0.00000368,0.00000417,0.00000436,0.00000464,0.00000464,0.00000398,0.00000486,0.00000467,0.00000455,0.00000469,0.00000502,0.00000460,0.00000429,0.00000450,0.00000464,0.00000443,0.00000486,0.00000512,0.00000592,0.00000535,0.00000512,0.00000457,0.00000580,0.00000549,0.00000563,0.00000632,0.00000549,0.00000698,0.00000667,0.00000625,0.00000636,0.00000688,0.00000669,0.00000783,0.00000747,0.00000764,0.00000844,0.00000750,0.00000792,0.00000827,0.00000849,0.00000837,0.00001018,0.00000872,0.00001080,0.00001082,0.00001040,0.00001143,0.00001223,0.00001242,0.00001395,0.00001424,0.00001386,0.00001575,0.00001612,0.00001895,0.00001799,0.00002079,0.00002289,0.00002435,0.00002723,0.00002951,0.00003305,0.00003885,0.00004455,0.00005129,0.00006006,0.00007140,0.00008415,0.00010018,0.00012486,0.00014355,0.00017842,0.00020835,0.00024232,0.00028199,0.00030783,0.00034080,0.00036852,0.00039160,0.00040242,0.00038809,0.00035546,0.00031223,0.00024654,0.00018627,0.00012665,0.00008010,0.00004726,0.00002614,0.00001245,0.00000530,0.00000233,0.00000075,0.00000021,0.00000007,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000278,0.00000639,0.00000596,0.00000726,0.00000950,0.00001365,0.00001638,0.00001572,0.00001136,0.00000936,0.00000891,0.00000863,0.00000743,0.00000632,0.00000573,0.00000408,0.00000380,0.00000271,0.00000248,0.00000269,0.00000309,0.00000283,0.00000281,0.00000259,0.00000229,0.00000283,0.00000288,0.00000288,0.00000292,0.00000314,0.00000259,0.00000354,0.00000330,0.00000339,0.00000304,0.00000375,0.00000335,0.00000347,0.00000306,0.00000339,0.00000321,0.00000342,0.00000347,0.00000349,0.00000356,0.00000368,0.00000309,0.00000363,0.00000389,0.00000403,0.00000361,0.00000384,0.00000391,0.00000415,0.00000389,0.00000457,0.00000410,0.00000446,0.00000410,0.00000427,0.00000434,0.00000382,0.00000431,0.00000441,0.00000441,0.00000481,0.00000519,0.00000481,0.00000422,0.00000431,0.00000495,0.00000559,0.00000512,0.00000537,0.00000547,0.00000618,0.00000615,0.00000563,0.00000611,0.00000596,0.00000573,0.00000606,0.00000601,0.00000634,0.00000681,0.00000702,0.00000648,0.00000707,0.00000745,0.00000702,0.00000761,0.00000785,0.00000771,0.00000905,0.00000884,0.00000858,0.00000865,0.00000948,0.00000936,0.00001051,0.00001169,0.00001122,0.00001197,0.00001315,0.00001393,0.00001341,0.00001494,0.00001568,0.00001716,0.00001742,0.00001879,0.00002037,0.00002249,0.00002510,0.00002699,0.00002869,0.00003251,0.00003873,0.00004269,0.00005165,0.00005820,0.00006989,0.00008592,0.00010134,0.00012392,0.00014716,0.00017238,0.00020623,0.00024100,0.00027428,0.00030870,0.00034250,0.00037428,0.00038903,0.00040004,0.00038844,0.00035363,0.00031098,0.00024689,0.00018855,0.00012922,0.00008184,0.00004634,0.00002763,0.00001494,0.00000618,0.00000271,0.00000090,0.00000028,0.00000009,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000629,0.00000599,0.00000717,0.00001047,0.00001461,0.00001591,0.00001492,0.00001202,0.00001016,0.00000818,0.00000877,0.00000787,0.00000674,0.00000552,0.00000408,0.00000337,0.00000276,0.00000250,0.00000276,0.00000259,0.00000269,0.00000285,0.00000238,0.00000271,0.00000273,0.00000276,0.00000304,0.00000323,0.00000290,0.00000306,0.00000288,0.00000299,0.00000292,0.00000321,0.00000316,0.00000344,0.00000306,0.00000318,0.00000382,0.00000311,0.00000330,0.00000342,0.00000384,0.00000332,0.00000297,0.00000339,0.00000316,0.00000349,0.00000325,0.00000344,0.00000363,0.00000422,0.00000377,0.00000396,0.00000441,0.00000384,0.00000422,0.00000453,0.00000415,0.00000429,0.00000396,0.00000436,0.00000476,0.00000455,0.00000526,0.00000523,0.00000490,0.00000446,0.00000464,0.00000512,0.00000488,0.00000507,0.00000523,0.00000540,0.00000516,0.00000547,0.00000587,0.00000556,0.00000636,0.00000568,0.00000674,0.00000639,0.00000679,0.00000618,0.00000613,0.00000712,0.00000743,0.00000747,0.00000667,0.00000778,0.00000771,0.00000754,0.00000832,0.00000865,0.00000893,0.00000926,0.00000879,0.00000877,0.00001051,0.00001047,0.00001058,0.00001155,0.00001188,0.00001242,0.00001263,0.00001327,0.00001405,0.00001579,0.00001714,0.00001768,0.00001975,0.00002034,0.00002322,0.00002322,0.00002814,0.00002965,0.00003251,0.00003814,0.00004276,0.00005202,0.00006060,0.00006933,0.00008283,0.00010091,0.00012175,0.00014626,0.00017594,0.00020838,0.00023977,0.00027285,0.00030922,0.00034201,0.00036697,0.00038698,0.00039495,0.00038726,0.00035761,0.00031087,0.00025003,0.00018685,0.00013045,0.00008766,0.00004936,0.00002890,0.00001410,0.00000679,0.00000292,0.00000083,0.00000066,0.00000014,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000304,0.00000702,0.00000596,0.00000677,0.00000983,0.00001381,0.00001622,0.00001464,0.00001254,0.00000936,0.00000924,0.00000804,0.00000740,0.00000641,0.00000530,0.00000453,0.00000332,0.00000273,0.00000259,0.00000290,0.00000229,0.00000252,0.00000290,0.00000248,0.00000262,0.00000281,0.00000250,0.00000250,0.00000236,0.00000311,0.00000276,0.00000288,0.00000288,0.00000255,0.00000330,0.00000295,0.00000314,0.00000328,0.00000321,0.00000306,0.00000342,0.00000363,0.00000316,0.00000356,0.00000370,0.00000328,0.00000330,0.00000316,0.00000351,0.00000377,0.00000354,0.00000396,0.00000455,0.00000398,0.00000396,0.00000424,0.00000361,0.00000417,0.00000438,0.00000413,0.00000446,0.00000382,0.00000415,0.00000436,0.00000500,0.00000403,0.00000450,0.00000448,0.00000471,0.00000504,0.00000514,0.00000457,0.00000488,0.00000479,0.00000507,0.00000514,0.00000504,0.00000481,0.00000585,0.00000540,0.00000556,0.00000698,0.00000620,0.00000644,0.00000691,0.00000636,0.00000627,0.00000707,0.00000764,0.00000752,0.00000728,0.00000761,0.00000823,0.00000771,0.00000884,0.00000915,0.00000999,0.00000886,0.00000952,0.00000915,0.00001035,0.00001098,0.00001077,0.00001122,0.00001150,0.00001263,0.00001367,0.00001492,0.00001560,0.00001558,0.00001742,0.00001959,0.00001956,0.00002084,0.00002350,0.00002343,0.00002812,0.00003041,0.00003375,0.00003960,0.00004460,0.00005094,0.00005980,0.00006968,0.00008608,0.00009874,0.00012203,0.00014690,0.00017585,0.00020166,0.00023888,0.00027572,0.00030502,0.00033404,0.00036626,0.00038757,0.00039695,0.00038224,0.00035554,0.00030726,0.00024984,0.00019140,0.00013431,0.00008677,0.00005297,0.00002866,0.00001391,0.00000667,0.00000245,0.00000120,0.00000050,0.00000017,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000276,0.00000580,0.00000603,0.00000846,0.00001028,0.00001532,0.00001725,0.00001485,0.00001247,0.00001014,0.00000867,0.00000759,0.00000674,0.00000714,0.00000563,0.00000403,0.00000344,0.00000278,0.00000248,0.00000342,0.00000255,0.00000306,0.00000278,0.00000269,0.00000231,0.00000290,0.00000314,0.00000306,0.00000276,0.00000266,0.00000316,0.00000290,0.00000269,0.00000323,0.00000321,0.00000290,0.00000243,0.00000299,0.00000311,0.00000342,0.00000349,0.00000264,0.00000321,0.00000403,0.00000389,0.00000370,0.00000314,0.00000365,0.00000337,0.00000396,0.00000342,0.00000332,0.00000332,0.00000415,0.00000380,0.00000427,0.00000420,0.00000429,0.00000415,0.00000446,0.00000410,0.00000438,0.00000420,0.00000410,0.00000495,0.00000462,0.00000450,0.00000500,0.00000446,0.00000438,0.00000533,0.00000502,0.00000474,0.00000549,0.00000486,0.00000495,0.00000552,0.00000537,0.00000596,0.00000568,0.00000547,0.00000582,0.00000596,0.00000632,0.00000629,0.00000611,0.00000646,0.00000679,0.00000688,0.00000707,0.00000752,0.00000790,0.00000837,0.00000799,0.00000757,0.00000889,0.00000872,0.00000870,0.00000908,0.00000985,0.00000879,0.00001004,0.00001115,0.00001068,0.00001094,0.00001304,0.00001282,0.00001381,0.00001459,0.00001539,0.00001558,0.00001688,0.00001758,0.00001945,0.00002195,0.00002258,0.00002468,0.00002715,0.00002958,0.00003366,0.00004073,0.00004625,0.00005146,0.00005975,0.00007034,0.00008236,0.00009811,0.00012333,0.00014737,0.00017542,0.00020343,0.00023720,0.00027084,0.00030335,0.00033399,0.00036320,0.00038382,0.00038955,0.00038137,0.00035174,0.00030346,0.00025250,0.00018940,0.00013203,0.00008649,0.00005466,0.00002956,0.00001506,0.00000759,0.00000281,0.00000125,0.00000059,0.00000021,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000250,0.00000674,0.00000573,0.00000738,0.00000952,0.00001452,0.00001542,0.00001426,0.00001108,0.00001061,0.00000830,0.00000717,0.00000724,0.00000710,0.00000537,0.00000408,0.00000356,0.00000306,0.00000262,0.00000255,0.00000321,0.00000278,0.00000302,0.00000271,0.00000250,0.00000266,0.00000276,0.00000257,0.00000281,0.00000288,0.00000266,0.00000271,0.00000330,0.00000297,0.00000342,0.00000285,0.00000347,0.00000314,0.00000349,0.00000349,0.00000332,0.00000290,0.00000330,0.00000342,0.00000370,0.00000372,0.00000377,0.00000403,0.00000288,0.00000321,0.00000391,0.00000401,0.00000377,0.00000375,0.00000375,0.00000408,0.00000368,0.00000417,0.00000417,0.00000436,0.00000405,0.00000405,0.00000446,0.00000446,0.00000457,0.00000410,0.00000443,0.00000457,0.00000460,0.00000474,0.00000504,0.00000507,0.00000467,0.00000523,0.00000521,0.00000575,0.00000535,0.00000570,0.00000497,0.00000542,0.00000566,0.00000559,0.00000622,0.00000625,0.00000601,0.00000611,0.00000632,0.00000719,0.00000662,0.00000707,0.00000653,0.00000797,0.00000759,0.00000785,0.00000778,0.00000794,0.00000745,0.00000966,0.00000971,0.00000893,0.00000870,0.00001056,0.00000990,0.00001113,0.00001127,0.00001223,0.00001296,0.00001249,0.00001370,0.00001424,0.00001539,0.00001641,0.00001608,0.00001857,0.00001919,0.00002124,0.00002348,0.00002475,0.00002885,0.00002909,0.00003460,0.00003951,0.00004507,0.00004981,0.00006074,0.00007161,0.00008392,0.00010398,0.00011729,0.00014593,0.00017311,0.00020623,0.00023598,0.00026712,0.00030290,0.00033274,0.00036237,0.00037946,0.00038700,0.00037880,0.00034997,0.00031235,0.00025495,0.00019492,0.00013608,0.00009118,0.00005304,0.00003029,0.00001506,0.00000757,0.00000368,0.00000146,0.00000059,0.00000014,0.00000002,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000667,0.00000568,0.00000698,0.00001042,0.00001362,0.00001617,0.00001466,0.00001176,0.00001011,0.00000882,0.00000792,0.00000743,0.00000599,0.00000502,0.00000422,0.00000382,0.00000273,0.00000243,0.00000238,0.00000262,0.00000281,0.00000231,0.00000306,0.00000250,0.00000292,0.00000259,0.00000347,0.00000250,0.00000288,0.00000344,0.00000309,0.00000299,0.00000316,0.00000281,0.00000318,0.00000325,0.00000314,0.00000297,0.00000347,0.00000339,0.00000314,0.00000321,0.00000342,0.00000361,0.00000344,0.00000321,0.00000375,0.00000394,0.00000316,0.00000391,0.00000325,0.00000401,0.00000368,0.00000372,0.00000375,0.00000410,0.00000387,0.00000415,0.00000427,0.00000413,0.00000431,0.00000483,0.00000450,0.00000446,0.00000509,0.00000415,0.00000457,0.00000450,0.00000545,0.00000460,0.00000460,0.00000486,0.00000497,0.00000573,0.00000471,0.00000493,0.00000537,0.00000554,0.00000672,0.00000469,0.00000528,0.00000641,0.00000599,0.00000636,0.00000620,0.00000679,0.00000625,0.00000669,0.00000707,0.00000735,0.00000674,0.00000705,0.00000837,0.00000724,0.00000816,0.00000764,0.00000806,0.00000827,0.00000889,0.00000929,0.00000950,0.00000990,0.00001120,0.00001030,0.00001049,0.00001254,0.00001183,0.00001367,0.00001320,0.00001473,0.00001339,0.00001615,0.00001810,0.00001829,0.00001846,0.00002119,0.00002341,0.00002534,0.00002784,0.00003074,0.00003331,0.00003953,0.00004389,0.00005108,0.00006249,0.00007138,0.00008328,0.00010035,0.00011821,0.00014447,0.00017191,0.00020244,0.00023162,0.00026825,0.00030471,0.00033955,0.00035968,0.00037908,0.00039042,0.00037725,0.00035671,0.00031174,0.00025045,0.00019023,0.00013620,0.00009009,0.00005763,0.00003220,0.00001678,0.00000712,0.00000356,0.00000165,0.00000050,0.00000017,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000262,0.00000691,0.00000554,0.00000691,0.00001058,0.00001358,0.00001478,0.00001304,0.00001129,0.00000849,0.00000768,0.00000726,0.00000747,0.00000677,0.00000448,0.00000377,0.00000356,0.00000262,0.00000231,0.00000281,0.00000259,0.00000264,0.00000290,0.00000276,0.00000266,0.00000233,0.00000309,0.00000299,0.00000255,0.00000271,0.00000295,0.00000252,0.00000304,0.00000290,0.00000299,0.00000271,0.00000259,0.00000288,0.00000297,0.00000328,0.00000316,0.00000285,0.00000304,0.00000339,0.00000288,0.00000384,0.00000389,0.00000380,0.00000349,0.00000339,0.00000403,0.00000335,0.00000347,0.00000361,0.00000361,0.00000394,0.00000354,0.00000434,0.00000413,0.00000396,0.00000417,0.00000436,0.00000408,0.00000401,0.00000410,0.00000417,0.00000429,0.00000474,0.00000497,0.00000448,0.00000479,0.00000490,0.00000537,0.00000528,0.00000509,0.00000509,0.00000540,0.00000566,0.00000502,0.00000556,0.00000655,0.00000615,0.00000549,0.00000644,0.00000634,0.00000688,0.00000632,0.00000655,0.00000620,0.00000648,0.00000625,0.00000702,0.00000712,0.00000733,0.00000776,0.00000776,0.00000731,0.00000827,0.00000879,0.00000837,0.00000922,0.00000964,0.00000948,0.00000957,0.00001009,0.00001077,0.00001096,0.00001216,0.00001172,0.00001292,0.00001433,0.00001572,0.00001560,0.00001520,0.00001721,0.00001834,0.00002067,0.00001971,0.00002216,0.00002534,0.00002807,0.00003173,0.00003475,0.00003830,0.00004498,0.00005304,0.00006237,0.00006984,0.00008535,0.00010310,0.00011986,0.00014494,0.00016828,0.00020088,0.00022959,0.00026801,0.00030078,0.00033477,0.00035726,0.00038088,0.00038599,0.00037880,0.00034740,0.00031197,0.00025590,0.00019739,0.00014242,0.00009205,0.00005740,0.00003166,0.00001676,0.00000933,0.00000387,0.00000160,0.00000054,0.00000021,0.00000005,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000283,0.00000799,0.00000585,0.00000733,0.00001054,0.00001391,0.00001589,0.00001480,0.00001054,0.00000962,0.00000834,0.00000865,0.00000724,0.00000712,0.00000545,0.00000431,0.00000342,0.00000238,0.00000250,0.00000226,0.00000285,0.00000245,0.00000264,0.00000262,0.00000288,0.00000285,0.00000285,0.00000290,0.00000271,0.00000271,0.00000262,0.00000299,0.00000304,0.00000266,0.00000276,0.00000316,0.00000290,0.00000318,0.00000323,0.00000339,0.00000330,0.00000306,0.00000285,0.00000347,0.00000347,0.00000344,0.00000332,0.00000401,0.00000410,0.00000304,0.00000375,0.00000339,0.00000368,0.00000429,0.00000356,0.00000375,0.00000347,0.00000321,0.00000351,0.00000410,0.00000417,0.00000441,0.00000410,0.00000398,0.00000351,0.00000467,0.00000382,0.00000467,0.00000446,0.00000434,0.00000483,0.00000474,0.00000479,0.00000547,0.00000575,0.00000488,0.00000474,0.00000611,0.00000523,0.00000493,0.00000575,0.00000509,0.00000547,0.00000580,0.00000497,0.00000606,0.00000563,0.00000599,0.00000606,0.00000719,0.00000578,0.00000674,0.00000684,0.00000733,0.00000818,0.00000724,0.00000759,0.00000806,0.00000811,0.00000851,0.00000844,0.00000875,0.00000997,0.00001018,0.00001075,0.00001056,0.00001037,0.00001176,0.00001209,0.00001219,0.00001362,0.00001433,0.00001459,0.00001391,0.00001619,0.00001619,0.00001728,0.00001973,0.00002171,0.00002374,0.00002628,0.00002678,0.00003097,0.00003533,0.00003658,0.00004389,0.00005073,0.00005895,0.00007206,0.00008538,0.00010030,0.00011810,0.00014452,0.00017099,0.00020022,0.00023650,0.00026490,0.00029564,0.00032798,0.00035886,0.00037753,0.00038385,0.00037597,0.00034910,0.00031141,0.00025568,0.00019598,0.00014221,0.00009542,0.00005634,0.00003218,0.00001747,0.00000823,0.00000377,0.00000198,0.00000042,0.00000014,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000273,0.00000726,0.00000549,0.00000695,0.00001049,0.00001405,0.00001610,0.00001551,0.00001143,0.00000879,0.00000948,0.00000776,0.00000750,0.00000702,0.00000561,0.00000349,0.00000330,0.00000276,0.00000257,0.00000262,0.00000248,0.00000248,0.00000299,0.00000252,0.00000299,0.00000299,0.00000318,0.00000255,0.00000302,0.00000306,0.00000297,0.00000259,0.00000264,0.00000321,0.00000318,0.00000285,0.00000302,0.00000292,0.00000323,0.00000257,0.00000356,0.00000323,0.00000351,0.00000330,0.00000394,0.00000276,0.00000347,0.00000384,0.00000330,0.00000339,0.00000408,0.00000358,0.00000375,0.00000382,0.00000405,0.00000422,0.00000401,0.00000417,0.00000424,0.00000403,0.00000387,0.00000408,0.00000396,0.00000387,0.00000408,0.00000431,0.00000436,0.00000457,0.00000462,0.00000464,0.00000467,0.00000462,0.00000457,0.00000502,0.00000507,0.00000573,0.00000479,0.00000464,0.00000566,0.00000530,0.00000530,0.00000537,0.00000561,0.00000542,0.00000625,0.00000578,0.00000570,0.00000615,0.00000641,0.00000615,0.00000658,0.00000712,0.00000651,0.00000731,0.00000740,0.00000785,0.00000771,0.00000752,0.00000707,0.00000785,0.00000891,0.00000908,0.00000924,0.00000922,0.00000863,0.00001042,0.00000988,0.00001136,0.00001153,0.00001249,0.00001207,0.00001315,0.00001410,0.00001473,0.00001516,0.00001605,0.00001711,0.00001803,0.00001947,0.00002072,0.00002312,0.00002628,0.00002784,0.00003071,0.00003404,0.00004031,0.00004542,0.00005266,0.00006067,0.00007152,0.00008146,0.00009891,0.00011857,0.00014245,0.00016906,0.00020173,0.00022961,0.00026401,0.00029703,0.00032510,0.00035040,0.00037609,0.00037798,0.00037272,0.00034469,0.00031193,0.00025736,0.00019751,0.00014212,0.00009761,0.00005787,0.00003444,0.00001860,0.00000917,0.00000401,0.00000174,0.00000066,0.00000021,0.00000009,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000238,0.00000707,0.00000542,0.00000721,0.00001040,0.00001405,0.00001582,0.00001443,0.00001056,0.00001023,0.00000790,0.00000790,0.00000799,0.00000648,0.00000519,0.00000429,0.00000292,0.00000262,0.00000323,0.00000288,0.00000259,0.00000290,0.00000306,0.00000278,0.00000269,0.00000285,0.00000288,0.00000252,0.00000269,0.00000259,0.00000257,0.00000292,0.00000278,0.00000285,0.00000257,0.00000335,0.00000255,0.00000269,0.00000351,0.00000330,0.00000269,0.00000302,0.00000297,0.00000304,0.00000281,0.00000323,0.00000323,0.00000375,0.00000351,0.00000389,0.00000354,0.00000356,0.00000387,0.00000335,0.00000403,0.00000361,0.00000335,0.00000325,0.00000380,0.00000415,0.00000408,0.00000422,0.00000365,0.00000339,0.00000387,0.00000384,0.00000495,0.00000443,0.00000467,0.00000448,0.00000474,0.00000424,0.00000462,0.00000483,0.00000523,0.00000516,0.00000519,0.00000490,0.00000467,0.00000528,0.00000507,0.00000545,0.00000471,0.00000542,0.00000540,0.00000674,0.00000582,0.00000665,0.00000568,0.00000618,0.00000658,0.00000684,0.00000662,0.00000658,0.00000787,0.00000655,0.00000834,0.00000801,0.00000813,0.00000886,0.00000797,0.00000976,0.00000929,0.00000959,0.00000997,0.00000896,0.00001047,0.00001070,0.00001068,0.00001157,0.00001181,0.00001214,0.00001266,0.00001374,0.00001478,0.00001601,0.00001596,0.00001763,0.00001855,0.00002063,0.00002164,0.00002360,0.00002621,0.00002899,0.00003053,0.00003618,0.00003929,0.00004380,0.00005136,0.00006025,0.00007354,0.00008375,0.00009870,0.00011975,0.00013891,0.00017099,0.00019574,0.00023339,0.00026252,0.00028847,0.00032833,0.00034512,0.00037048,0.00038071,0.00037333,0.00035146,0.00031709,0.00025580,0.00020267,0.00014301,0.00009669,0.00005957,0.00003529,0.00001742,0.00000900,0.00000448,0.00000184,0.00000061,0.00000026,0.00000007,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000255,0.00000707,0.00000585,0.00000735,0.00001021,0.00001367,0.00001473,0.00001393,0.00001197,0.00000945,0.00000790,0.00000702,0.00000693,0.00000611,0.00000580,0.00000441,0.00000361,0.00000285,0.00000231,0.00000222,0.00000257,0.00000278,0.00000288,0.00000292,0.00000292,0.00000290,0.00000236,0.00000248,0.00000266,0.00000262,0.00000285,0.00000266,0.00000309,0.00000285,0.00000259,0.00000314,0.00000288,0.00000335,0.00000297,0.00000309,0.00000306,0.00000314,0.00000306,0.00000356,0.00000342,0.00000259,0.00000351,0.00000370,0.00000335,0.00000365,0.00000358,0.00000405,0.00000354,0.00000304,0.00000361,0.00000372,0.00000370,0.00000323,0.00000387,0.00000394,0.00000380,0.00000455,0.00000422,0.00000420,0.00000358,0.00000408,0.00000394,0.00000434,0.00000464,0.00000460,0.00000495,0.00000441,0.00000462,0.00000434,0.00000545,0.00000519,0.00000545,0.00000500,0.00000507,0.00000521,0.00000578,0.00000500,0.00000580,0.00000662,0.00000533,0.00000523,0.00000580,0.00000566,0.00000570,0.00000601,0.00000669,0.00000608,0.00000679,0.00000705,0.00000705,0.00000700,0.00000771,0.00000700,0.00000750,0.00000783,0.00000820,0.00000867,0.00000957,0.00000990,0.00000870,0.00000969,0.00001047,0.00000990,0.00001054,0.00001016,0.00001146,0.00001202,0.00001122,0.00001294,0.00001351,0.00001417,0.00001549,0.00001697,0.00001796,0.00001761,0.00002037,0.00002187,0.00002428,0.00002525,0.00002814,0.00003114,0.00003581,0.00003842,0.00004599,0.00005191,0.00005895,0.00006954,0.00008455,0.00009858,0.00012010,0.00013999,0.00017059,0.00019838,0.00022617,0.00026045,0.00029380,0.00032223,0.00035082,0.00036659,0.00038698,0.00037512,0.00034955,0.00031075,0.00025283,0.00020036,0.00014247,0.00010126,0.00006265,0.00003581,0.00001905,0.00000974,0.00000387,0.00000186,0.00000064,0.00000021,0.00000014,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000285,0.00000681,0.00000587,0.00000707,0.00000891,0.00001332,0.00001667,0.00001386,0.00001061,0.00000945,0.00000801,0.00000776,0.00000599,0.00000636,0.00000495,0.00000401,0.00000323,0.00000257,0.00000215,0.00000269,0.00000288,0.00000250,0.00000240,0.00000243,0.00000283,0.00000243,0.00000252,0.00000266,0.00000240,0.00000292,0.00000288,0.00000290,0.00000285,0.00000316,0.00000309,0.00000236,0.00000302,0.00000262,0.00000264,0.00000337,0.00000316,0.00000321,0.00000314,0.00000297,0.00000323,0.00000358,0.00000316,0.00000332,0.00000347,0.00000389,0.00000368,0.00000349,0.00000365,0.00000365,0.00000323,0.00000342,0.00000405,0.00000391,0.00000424,0.00000387,0.00000396,0.00000413,0.00000403,0.00000398,0.00000438,0.00000486,0.00000462,0.00000438,0.00000446,0.00000460,0.00000405,0.00000481,0.00000495,0.00000559,0.00000467,0.00000479,0.00000462,0.00000490,0.00000585,0.00000509,0.00000528,0.00000528,0.00000594,0.00000540,0.00000561,0.00000587,0.00000554,0.00000648,0.00000585,0.00000651,0.00000563,0.00000611,0.00000660,0.00000688,0.00000589,0.00000717,0.00000776,0.00000740,0.00000693,0.00000714,0.00000768,0.00000801,0.00000858,0.00000787,0.00000863,0.00000851,0.00001002,0.00000997,0.00000950,0.00001077,0.00001120,0.00001068,0.00001209,0.00001181,0.00001367,0.00001419,0.00001346,0.00001572,0.00001657,0.00001777,0.00001857,0.00002051,0.00002235,0.00002322,0.00002529,0.00002826,0.00003086,0.00003470,0.00003743,0.00004526,0.00005240,0.00006093,0.00007095,0.00008434,0.00009827,0.00012095,0.00014544,0.00016821,0.00019751,0.00022737,0.00025997,0.00028270,0.00032371,0.00035396,0.00037251,0.00037423,0.00037102,0.00034882,0.00030561,0.00026193,0.00020107,0.00014697,0.00010051,0.00006301,0.00003604,0.00002027,0.00001063,0.00000450,0.00000191,0.00000080,0.00000031,0.00000019,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000271,0.00000717,0.00000582,0.00000735,0.00001047,0.00001452,0.00001525,0.00001424,0.00001214,0.00000896,0.00000825,0.00000714,0.00000611,0.00000611,0.00000490,0.00000413,0.00000285,0.00000276,0.00000290,0.00000229,0.00000248,0.00000255,0.00000203,0.00000259,0.00000266,0.00000259,0.00000224,0.00000278,0.00000299,0.00000290,0.00000248,0.00000283,0.00000309,0.00000236,0.00000299,0.00000292,0.00000266,0.00000349,0.00000325,0.00000314,0.00000311,0.00000311,0.00000311,0.00000339,0.00000323,0.00000377,0.00000370,0.00000325,0.00000328,0.00000316,0.00000358,0.00000309,0.00000361,0.00000321,0.00000335,0.00000396,0.00000351,0.00000344,0.00000389,0.00000361,0.00000382,0.00000441,0.00000410,0.00000401,0.00000420,0.00000342,0.00000394,0.00000424,0.00000422,0.00000497,0.00000462,0.00000464,0.00000396,0.00000474,0.00000446,0.00000540,0.00000457,0.00000488,0.00000519,0.00000514,0.00000521,0.00000509,0.00000599,0.00000537,0.00000582,0.00000603,0.00000512,0.00000552,0.00000592,0.00000644,0.00000644,0.00000655,0.00000688,0.00000651,0.00000611,0.00000667,0.00000693,0.00000674,0.00000813,0.00000792,0.00000780,0.00000799,0.00000778,0.00000865,0.00000865,0.00000879,0.00000818,0.00001035,0.00000945,0.00001016,0.00001089,0.00001047,0.00001162,0.00001205,0.00001155,0.00001299,0.00001393,0.00001497,0.00001593,0.00001638,0.00001641,0.00001857,0.00001940,0.00002124,0.00002286,0.00002586,0.00002859,0.00003333,0.00003472,0.00003873,0.00004516,0.00005242,0.00006204,0.00006867,0.00008333,0.00009990,0.00011993,0.00014407,0.00016797,0.00020076,0.00022754,0.00025283,0.00029026,0.00031582,0.00035103,0.00036883,0.00037418,0.00036885,0.00034424,0.00030988,0.00026059,0.00020505,0.00015260,0.00010320,0.00006511,0.00003849,0.00002185,0.00001061,0.00000526,0.00000207,0.00000066,0.00000028,0.00000019,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000297,0.00000707,0.00000568,0.00000733,0.00001021,0.00001360,0.00001575,0.00001424,0.00001113,0.00000964,0.00000870,0.00000794,0.00000665,0.00000615,0.00000575,0.00000380,0.00000335,0.00000283,0.00000240,0.00000264,0.00000229,0.00000278,0.00000245,0.00000233,0.00000255,0.00000297,0.00000283,0.00000257,0.00000266,0.00000278,0.00000269,0.00000276,0.00000259,0.00000285,0.00000304,0.00000302,0.00000281,0.00000316,0.00000269,0.00000325,0.00000252,0.00000328,0.00000278,0.00000281,0.00000299,0.00000328,0.00000304,0.00000396,0.00000370,0.00000323,0.00000358,0.00000335,0.00000408,0.00000375,0.00000405,0.00000448,0.00000420,0.00000410,0.00000405,0.00000318,0.00000396,0.00000396,0.00000377,0.00000415,0.00000434,0.00000481,0.00000387,0.00000434,0.00000434,0.00000391,0.00000474,0.00000448,0.00000460,0.00000483,0.00000441,0.00000474,0.00000481,0.00000464,0.00000455,0.00000561,0.00000568,0.00000509,0.00000570,0.00000490,0.00000530,0.00000580,0.00000512,0.00000611,0.00000554,0.00000646,0.00000667,0.00000620,0.00000636,0.00000636,0.00000719,0.00000641,0.00000707,0.00000702,0.00000700,0.00000752,0.00000691,0.00000780,0.00000787,0.00000839,0.00000922,0.00000846,0.00000948,0.00000900,0.00000985,0.00001009,0.00000981,0.00001150,0.00001096,0.00001214,0.00001200,0.00001216,0.00001337,0.00001440,0.00001412,0.00001563,0.00001690,0.00001782,0.00001874,0.00002008,0.00002213,0.00002404,0.00002640,0.00002906,0.00003187,0.00003432,0.00003974,0.00004637,0.00005228,0.00006013,0.00007187,0.00008389,0.00009608,0.00011654,0.00013924,0.00016635,0.00019390,0.00022108,0.00025677,0.00029067,0.00031410,0.00034229,0.00037114,0.00037399,0.00036909,0.00034615,0.00030200,0.00025741,0.00020654,0.00015187,0.00010072,0.00006716,0.00003955,0.00002070,0.00001065,0.00000500,0.00000269,0.00000099,0.00000028,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000243,0.00000750,0.00000608,0.00000644,0.00000985,0.00001329,0.00001469,0.00001407,0.00001153,0.00001014,0.00000797,0.00000754,0.00000707,0.00000603,0.00000556,0.00000429,0.00000344,0.00000257,0.00000278,0.00000238,0.00000215,0.00000259,0.00000273,0.00000266,0.00000252,0.00000266,0.00000243,0.00000278,0.00000236,0.00000306,0.00000295,0.00000292,0.00000264,0.00000281,0.00000318,0.00000278,0.00000306,0.00000276,0.00000292,0.00000273,0.00000337,0.00000281,0.00000325,0.00000323,0.00000342,0.00000306,0.00000370,0.00000323,0.00000347,0.00000382,0.00000375,0.00000403,0.00000356,0.00000403,0.00000380,0.00000311,0.00000408,0.00000314,0.00000394,0.00000384,0.00000358,0.00000427,0.00000394,0.00000422,0.00000384,0.00000394,0.00000408,0.00000401,0.00000455,0.00000410,0.00000424,0.00000483,0.00000434,0.00000403,0.00000438,0.00000453,0.00000424,0.00000521,0.00000512,0.00000509,0.00000486,0.00000554,0.00000474,0.00000497,0.00000554,0.00000608,0.00000514,0.00000552,0.00000554,0.00000568,0.00000644,0.00000606,0.00000603,0.00000684,0.00000693,0.00000669,0.00000648,0.00000655,0.00000816,0.00000698,0.00000783,0.00000780,0.00000863,0.00000783,0.00000877,0.00000794,0.00000877,0.00000879,0.00000955,0.00000983,0.00000957,0.00001030,0.00001110,0.00001134,0.00001285,0.00001242,0.00001256,0.00001412,0.00001353,0.00001577,0.00001558,0.00001742,0.00001813,0.00001886,0.00001883,0.00002213,0.00002348,0.00002621,0.00002791,0.00003307,0.00003585,0.00004109,0.00004500,0.00005311,0.00006159,0.00006916,0.00008469,0.00009905,0.00011673,0.00013936,0.00016533,0.00019263,0.00022358,0.00025755,0.00028824,0.00031593,0.00034017,0.00036129,0.00036565,0.00036652,0.00034710,0.00030648,0.00026127,0.00020788,0.00015296,0.00010617,0.00006826,0.00003972,0.00002206,0.00001134,0.00000474,0.00000243,0.00000085,0.00000038,0.00000012,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000236,0.00000660,0.00000547,0.00000667,0.00000948,0.00001254,0.00001525,0.00001412,0.00001183,0.00000884,0.00000804,0.00000750,0.00000679,0.00000710,0.00000483,0.00000424,0.00000290,0.00000299,0.00000233,0.00000250,0.00000264,0.00000207,0.00000285,0.00000278,0.00000292,0.00000231,0.00000269,0.00000245,0.00000278,0.00000264,0.00000278,0.00000290,0.00000306,0.00000297,0.00000302,0.00000273,0.00000347,0.00000302,0.00000297,0.00000330,0.00000358,0.00000257,0.00000250,0.00000377,0.00000304,0.00000314,0.00000339,0.00000356,0.00000370,0.00000269,0.00000349,0.00000325,0.00000302,0.00000330,0.00000347,0.00000394,0.00000380,0.00000337,0.00000372,0.00000377,0.00000420,0.00000332,0.00000387,0.00000351,0.00000455,0.00000382,0.00000342,0.00000410,0.00000380,0.00000453,0.00000408,0.00000415,0.00000429,0.00000422,0.00000438,0.00000443,0.00000415,0.00000504,0.00000431,0.00000502,0.00000434,0.00000568,0.00000474,0.00000575,0.00000497,0.00000500,0.00000566,0.00000561,0.00000653,0.00000620,0.00000613,0.00000636,0.00000620,0.00000582,0.00000594,0.00000721,0.00000587,0.00000653,0.00000629,0.00000728,0.00000705,0.00000778,0.00000766,0.00000794,0.00000797,0.00000827,0.00000898,0.00000863,0.00000891,0.00000945,0.00000922,0.00000988,0.00000929,0.00001037,0.00001197,0.00001261,0.00001230,0.00001341,0.00001289,0.00001428,0.00001598,0.00001478,0.00001641,0.00001846,0.00001954,0.00002143,0.00002197,0.00002315,0.00002605,0.00002857,0.00003102,0.00003515,0.00004071,0.00004599,0.00005513,0.00006006,0.00007142,0.00008415,0.00009888,0.00012010,0.00013823,0.00016611,0.00019171,0.00022669,0.00025715,0.00028305,0.00031674,0.00033441,0.00035869,0.00037392,0.00036921,0.00034387,0.00031249,0.00026089,0.00020180,0.00015402,0.00010492,0.00007114,0.00004076,0.00002166,0.00001188,0.00000615,0.00000240,0.00000113,0.00000059,0.00000007,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000693,0.00000545,0.00000712,0.00000955,0.00001299,0.00001499,0.00001318,0.00001155,0.00000915,0.00000811,0.00000717,0.00000728,0.00000603,0.00000514,0.00000394,0.00000314,0.00000281,0.00000240,0.00000243,0.00000250,0.00000210,0.00000269,0.00000281,0.00000264,0.00000252,0.00000316,0.00000269,0.00000335,0.00000255,0.00000215,0.00000306,0.00000288,0.00000316,0.00000281,0.00000278,0.00000278,0.00000347,0.00000245,0.00000304,0.00000314,0.00000332,0.00000283,0.00000309,0.00000290,0.00000351,0.00000325,0.00000316,0.00000330,0.00000332,0.00000351,0.00000354,0.00000361,0.00000304,0.00000337,0.00000387,0.00000356,0.00000356,0.00000370,0.00000415,0.00000358,0.00000408,0.00000337,0.00000417,0.00000415,0.00000337,0.00000391,0.00000415,0.00000380,0.00000420,0.00000408,0.00000375,0.00000424,0.00000434,0.00000441,0.00000469,0.00000441,0.00000443,0.00000509,0.00000521,0.00000483,0.00000509,0.00000521,0.00000521,0.00000479,0.00000526,0.00000516,0.00000573,0.00000526,0.00000575,0.00000632,0.00000589,0.00000563,0.00000622,0.00000665,0.00000611,0.00000613,0.00000702,0.00000677,0.00000658,0.00000636,0.00000780,0.00000771,0.00000813,0.00000790,0.00000870,0.00000825,0.00000877,0.00000860,0.00000900,0.00000905,0.00000983,0.00000955,0.00001035,0.00001139,0.00001063,0.00001131,0.00001113,0.00001412,0.00001292,0.00001327,0.00001483,0.00001440,0.00001622,0.00001909,0.00002051,0.00002121,0.00002230,0.00002428,0.00002647,0.00002984,0.00003067,0.00003432,0.00003889,0.00004500,0.00005198,0.00006239,0.00007145,0.00008184,0.00010143,0.00012000,0.00013915,0.00016380,0.00019183,0.00022148,0.00024894,0.00028039,0.00031103,0.00033331,0.00036369,0.00036685,0.00036843,0.00034111,0.00030629,0.00025835,0.00021078,0.00015242,0.00010867,0.00006867,0.00004144,0.00002414,0.00001157,0.00000655,0.00000231,0.00000108,0.00000042,0.00000019,0.00000019,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000240,0.00000580,0.00000559,0.00000681,0.00000974,0.00001289,0.00001473,0.00001436,0.00001108,0.00001009,0.00000804,0.00000691,0.00000688,0.00000653,0.00000563,0.00000479,0.00000306,0.00000292,0.00000248,0.00000342,0.00000245,0.00000264,0.00000273,0.00000245,0.00000281,0.00000233,0.00000266,0.00000240,0.00000283,0.00000295,0.00000231,0.00000276,0.00000285,0.00000262,0.00000269,0.00000304,0.00000292,0.00000295,0.00000321,0.00000332,0.00000271,0.00000382,0.00000311,0.00000295,0.00000304,0.00000304,0.00000335,0.00000354,0.00000314,0.00000316,0.00000347,0.00000314,0.00000358,0.00000363,0.00000347,0.00000384,0.00000358,0.00000413,0.00000335,0.00000321,0.00000370,0.00000384,0.00000391,0.00000375,0.00000358,0.00000339,0.00000396,0.00000389,0.00000391,0.00000398,0.00000436,0.00000438,0.00000460,0.00000516,0.00000450,0.00000471,0.00000438,0.00000377,0.00000516,0.00000417,0.00000436,0.00000486,0.00000438,0.00000469,0.00000596,0.00000578,0.00000512,0.00000570,0.00000467,0.00000573,0.00000587,0.00000559,0.00000575,0.00000585,0.00000648,0.00000603,0.00000658,0.00000667,0.00000672,0.00000667,0.00000665,0.00000691,0.00000771,0.00000778,0.00000825,0.00000726,0.00000790,0.00000825,0.00000780,0.00000820,0.00000889,0.00001056,0.00000933,0.00001063,0.00001087,0.00001136,0.00001183,0.00001247,0.00001280,0.00001313,0.00001318,0.00001362,0.00001457,0.00001589,0.00001589,0.00001671,0.00001898,0.00001992,0.00002225,0.00002428,0.00002602,0.00003041,0.00003229,0.00003512,0.00004040,0.00004410,0.00005297,0.00005931,0.00007173,0.00008394,0.00009615,0.00011647,0.00013870,0.00016602,0.00019190,0.00022528,0.00024753,0.00028338,0.00031292,0.00033503,0.00035271,0.00036496,0.00036327,0.00034535,0.00030882,0.00026391,0.00021227,0.00015678,0.00010956,0.00007142,0.00004125,0.00002289,0.00001318,0.00000629,0.00000210,0.00000099,0.00000059,0.00000017,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000295,0.00000752,0.00000580,0.00000636,0.00000957,0.00001332,0.00001454,0.00001379,0.00001084,0.00000985,0.00000844,0.00000724,0.00000726,0.00000622,0.00000504,0.00000422,0.00000266,0.00000304,0.00000236,0.00000231,0.00000255,0.00000248,0.00000295,0.00000236,0.00000252,0.00000240,0.00000278,0.00000269,0.00000259,0.00000285,0.00000292,0.00000330,0.00000240,0.00000231,0.00000285,0.00000262,0.00000316,0.00000321,0.00000380,0.00000297,0.00000316,0.00000288,0.00000314,0.00000281,0.00000316,0.00000273,0.00000311,0.00000342,0.00000311,0.00000304,0.00000354,0.00000328,0.00000354,0.00000297,0.00000339,0.00000365,0.00000372,0.00000358,0.00000382,0.00000368,0.00000375,0.00000408,0.00000438,0.00000408,0.00000363,0.00000415,0.00000394,0.00000389,0.00000394,0.00000450,0.00000347,0.00000448,0.00000436,0.00000427,0.00000446,0.00000474,0.00000457,0.00000488,0.00000488,0.00000490,0.00000507,0.00000490,0.00000566,0.00000464,0.00000502,0.00000526,0.00000516,0.00000535,0.00000552,0.00000549,0.00000573,0.00000601,0.00000573,0.00000648,0.00000620,0.00000679,0.00000589,0.00000665,0.00000632,0.00000634,0.00000688,0.00000702,0.00000691,0.00000712,0.00000809,0.00000745,0.00000790,0.00000794,0.00000794,0.00000917,0.00000955,0.00000884,0.00000900,0.00000976,0.00001025,0.00001106,0.00001021,0.00001129,0.00001235,0.00001167,0.00001280,0.00001565,0.00001377,0.00001527,0.00001615,0.00001681,0.00001796,0.00001907,0.00002055,0.00002228,0.00002312,0.00002725,0.00002847,0.00003272,0.00003651,0.00003937,0.00004566,0.00005165,0.00005895,0.00007232,0.00008326,0.00009860,0.00011319,0.00013969,0.00016470,0.00018968,0.00021997,0.00025262,0.00028171,0.00031174,0.00033232,0.00035653,0.00036421,0.00036322,0.00033441,0.00030735,0.00026330,0.00020897,0.00015911,0.00010841,0.00007043,0.00004182,0.00002480,0.00001221,0.00000636,0.00000262,0.00000113,0.00000040,0.00000017,0.00000009,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000283,0.00000710,0.00000547,0.00000691,0.00001002,0.00001289,0.00001624,0.00001304,0.00001120,0.00000971,0.00000771,0.00000766,0.00000636,0.00000568,0.00000516,0.00000448,0.00000297,0.00000248,0.00000196,0.00000266,0.00000219,0.00000233,0.00000245,0.00000281,0.00000243,0.00000259,0.00000283,0.00000295,0.00000292,0.00000285,0.00000278,0.00000271,0.00000276,0.00000290,0.00000257,0.00000271,0.00000278,0.00000229,0.00000306,0.00000316,0.00000271,0.00000323,0.00000323,0.00000273,0.00000361,0.00000311,0.00000368,0.00000342,0.00000368,0.00000344,0.00000332,0.00000358,0.00000339,0.00000403,0.00000332,0.00000332,0.00000344,0.00000401,0.00000358,0.00000377,0.00000391,0.00000370,0.00000337,0.00000431,0.00000408,0.00000405,0.00000365,0.00000422,0.00000356,0.00000403,0.00000420,0.00000464,0.00000410,0.00000408,0.00000410,0.00000429,0.00000387,0.00000493,0.00000462,0.00000483,0.00000448,0.00000486,0.00000488,0.00000533,0.00000490,0.00000549,0.00000521,0.00000573,0.00000578,0.00000568,0.00000526,0.00000599,0.00000580,0.00000599,0.00000618,0.00000578,0.00000639,0.00000629,0.00000644,0.00000585,0.00000684,0.00000594,0.00000658,0.00000724,0.00000787,0.00000750,0.00000750,0.00000806,0.00000792,0.00000863,0.00000870,0.00000844,0.00000917,0.00000948,0.00000950,0.00000955,0.00001082,0.00001098,0.00001096,0.00001167,0.00001205,0.00001348,0.00001398,0.00001494,0.00001466,0.00001511,0.00001761,0.00001827,0.00001888,0.00002131,0.00002079,0.00002501,0.00002574,0.00002961,0.00003203,0.00003649,0.00003781,0.00004724,0.00005330,0.00006209,0.00007225,0.00008043,0.00009681,0.00011630,0.00013806,0.00016408,0.00019301,0.00022014,0.00025158,0.00028298,0.00030608,0.00033588,0.00035297,0.00036355,0.00036129,0.00034061,0.00030879,0.00026681,0.00020930,0.00015918,0.00011053,0.00006996,0.00004391,0.00002659,0.00001304,0.00000665,0.00000266,0.00000149,0.00000050,0.00000040,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000292,0.00000636,0.00000563,0.00000667,0.00000931,0.00001325,0.00001492,0.00001313,0.00001087,0.00001004,0.00000825,0.00000801,0.00000681,0.00000648,0.00000561,0.00000384,0.00000351,0.00000283,0.00000238,0.00000288,0.00000215,0.00000276,0.00000273,0.00000271,0.00000233,0.00000266,0.00000276,0.00000288,0.00000248,0.00000269,0.00000248,0.00000226,0.00000262,0.00000257,0.00000285,0.00000297,0.00000304,0.00000297,0.00000318,0.00000285,0.00000295,0.00000276,0.00000276,0.00000344,0.00000309,0.00000342,0.00000349,0.00000302,0.00000285,0.00000337,0.00000262,0.00000276,0.00000351,0.00000398,0.00000361,0.00000351,0.00000323,0.00000323,0.00000368,0.00000337,0.00000382,0.00000349,0.00000372,0.00000304,0.00000321,0.00000422,0.00000398,0.00000408,0.00000375,0.00000420,0.00000436,0.00000424,0.00000424,0.00000405,0.00000436,0.00000448,0.00000420,0.00000500,0.00000460,0.00000514,0.00000467,0.00000476,0.00000479,0.00000457,0.00000446,0.00000490,0.00000521,0.00000523,0.00000549,0.00000533,0.00000526,0.00000528,0.00000497,0.00000566,0.00000512,0.00000608,0.00000566,0.00000594,0.00000629,0.00000587,0.00000622,0.00000672,0.00000667,0.00000662,0.00000799,0.00000695,0.00000776,0.00000783,0.00000745,0.00000853,0.00000863,0.00000851,0.00000896,0.00000893,0.00000955,0.00000948,0.00001080,0.00001139,0.00001082,0.00001188,0.00001134,0.00001207,0.00001273,0.00001443,0.00001518,0.00001556,0.00001579,0.00001683,0.00001848,0.00001961,0.00002065,0.00002173,0.00002562,0.00002723,0.00002817,0.00003161,0.00003727,0.00004113,0.00004457,0.00005396,0.00006112,0.00007079,0.00008217,0.00010044,0.00011609,0.00013632,0.00015984,0.00019084,0.00022231,0.00024755,0.00027879,0.00030938,0.00032989,0.00035290,0.00035459,0.00036020,0.00033510,0.00030754,0.00026544,0.00020986,0.00016227,0.00011381,0.00007197,0.00004679,0.00002581,0.00001511,0.00000658,0.00000309,0.00000146,0.00000045,0.00000028,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000292,0.00000644,0.00000625,0.00000754,0.00000978,0.00001261,0.00001535,0.00001259,0.00001115,0.00000950,0.00000867,0.00000785,0.00000669,0.00000554,0.00000580,0.00000415,0.00000292,0.00000283,0.00000224,0.00000207,0.00000248,0.00000243,0.00000264,0.00000238,0.00000283,0.00000299,0.00000269,0.00000243,0.00000311,0.00000278,0.00000255,0.00000259,0.00000257,0.00000269,0.00000290,0.00000309,0.00000257,0.00000290,0.00000295,0.00000271,0.00000269,0.00000297,0.00000288,0.00000344,0.00000321,0.00000332,0.00000314,0.00000290,0.00000347,0.00000311,0.00000328,0.00000332,0.00000316,0.00000337,0.00000311,0.00000332,0.00000328,0.00000382,0.00000370,0.00000417,0.00000394,0.00000413,0.00000413,0.00000370,0.00000403,0.00000394,0.00000413,0.00000370,0.00000495,0.00000431,0.00000368,0.00000389,0.00000422,0.00000434,0.00000460,0.00000434,0.00000486,0.00000380,0.00000429,0.00000464,0.00000490,0.00000408,0.00000490,0.00000457,0.00000448,0.00000552,0.00000500,0.00000497,0.00000554,0.00000530,0.00000561,0.00000495,0.00000608,0.00000592,0.00000606,0.00000523,0.00000563,0.00000662,0.00000599,0.00000639,0.00000578,0.00000632,0.00000634,0.00000667,0.00000717,0.00000651,0.00000740,0.00000771,0.00000809,0.00000764,0.00000827,0.00000924,0.00000922,0.00000820,0.00000969,0.00000950,0.00000995,0.00000962,0.00001002,0.00001065,0.00001228,0.00001113,0.00001193,0.00001263,0.00001384,0.00001506,0.00001485,0.00001638,0.00001780,0.00001777,0.00001945,0.00002022,0.00002157,0.00002416,0.00002539,0.00002866,0.00003253,0.00003743,0.00003944,0.00004500,0.00005224,0.00006119,0.00006989,0.00008448,0.00009926,0.00011531,0.00013747,0.00015887,0.00018926,0.00022155,0.00024864,0.00027355,0.00030669,0.00033434,0.00035110,0.00036089,0.00035398,0.00033986,0.00030681,0.00026280,0.00021191,0.00016175,0.00011381,0.00007517,0.00004507,0.00002527,0.00001367,0.00000724,0.00000372,0.00000134,0.00000047,0.00000028,0.00000005,0.00000005,0.00000007,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000243,0.00000662,0.00000533,0.00000707,0.00000997,0.00001315,0.00001525,0.00001351,0.00001082,0.00000955,0.00000818,0.00000700,0.00000778,0.00000580,0.00000521,0.00000391,0.00000271,0.00000297,0.00000236,0.00000229,0.00000255,0.00000238,0.00000273,0.00000231,0.00000222,0.00000245,0.00000302,0.00000278,0.00000240,0.00000285,0.00000273,0.00000257,0.00000266,0.00000302,0.00000240,0.00000323,0.00000309,0.00000339,0.00000257,0.00000349,0.00000262,0.00000314,0.00000285,0.00000335,0.00000276,0.00000323,0.00000370,0.00000328,0.00000262,0.00000304,0.00000344,0.00000339,0.00000389,0.00000316,0.00000342,0.00000344,0.00000342,0.00000335,0.00000356,0.00000316,0.00000424,0.00000375,0.00000401,0.00000368,0.00000394,0.00000384,0.00000441,0.00000389,0.00000328,0.00000429,0.00000424,0.00000410,0.00000382,0.00000398,0.00000460,0.00000467,0.00000441,0.00000502,0.00000462,0.00000460,0.00000391,0.00000500,0.00000483,0.00000483,0.00000509,0.00000563,0.00000521,0.00000493,0.00000533,0.00000545,0.00000457,0.00000592,0.00000592,0.00000471,0.00000521,0.00000570,0.00000545,0.00000526,0.00000613,0.00000606,0.00000615,0.00000653,0.00000733,0.00000660,0.00000648,0.00000618,0.00000797,0.00000818,0.00000757,0.00000809,0.00000860,0.00000827,0.00000801,0.00000896,0.00000853,0.00000929,0.00000933,0.00001009,0.00001002,0.00001141,0.00001134,0.00001176,0.00001127,0.00001320,0.00001278,0.00001289,0.00001443,0.00001532,0.00001506,0.00001692,0.00001796,0.00001815,0.00002270,0.00002195,0.00002393,0.00002642,0.00002819,0.00003182,0.00003632,0.00004189,0.00004429,0.00005327,0.00006169,0.00007086,0.00008330,0.00009763,0.00011557,0.00013917,0.00016302,0.00018690,0.00021703,0.00024718,0.00027379,0.00030038,0.00032687,0.00034740,0.00035851,0.00035952,0.00033715,0.00030776,0.00026243,0.00021168,0.00015859,0.00011588,0.00007597,0.00004790,0.00002789,0.00001537,0.00000783,0.00000347,0.00000125,0.00000047,0.00000031,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000262,0.00000627,0.00000519,0.00000745,0.00001018,0.00001238,0.00001407,0.00001339,0.00001110,0.00000870,0.00000853,0.00000728,0.00000686,0.00000615,0.00000455,0.00000455,0.00000332,0.00000304,0.00000203,0.00000245,0.00000264,0.00000179,0.00000255,0.00000240,0.00000285,0.00000290,0.00000240,0.00000309,0.00000259,0.00000290,0.00000295,0.00000200,0.00000302,0.00000292,0.00000245,0.00000285,0.00000321,0.00000295,0.00000273,0.00000314,0.00000309,0.00000288,0.00000309,0.00000314,0.00000309,0.00000328,0.00000281,0.00000288,0.00000370,0.00000335,0.00000306,0.00000281,0.00000372,0.00000365,0.00000377,0.00000344,0.00000339,0.00000321,0.00000332,0.00000358,0.00000330,0.00000368,0.00000375,0.00000337,0.00000377,0.00000356,0.00000375,0.00000422,0.00000389,0.00000403,0.00000377,0.00000354,0.00000476,0.00000424,0.00000457,0.00000424,0.00000424,0.00000375,0.00000413,0.00000464,0.00000455,0.00000438,0.00000453,0.00000502,0.00000455,0.00000523,0.00000502,0.00000535,0.00000462,0.00000575,0.00000568,0.00000483,0.00000507,0.00000542,0.00000662,0.00000530,0.00000535,0.00000561,0.00000608,0.00000556,0.00000627,0.00000625,0.00000646,0.00000735,0.00000728,0.00000766,0.00000646,0.00000785,0.00000787,0.00000799,0.00000792,0.00000834,0.00000882,0.00000813,0.00000787,0.00000931,0.00000922,0.00000922,0.00000952,0.00001089,0.00001073,0.00001084,0.00001120,0.00001230,0.00001292,0.00001304,0.00001332,0.00001535,0.00001577,0.00001572,0.00001634,0.00001810,0.00001966,0.00002180,0.00002289,0.00002576,0.00002805,0.00002935,0.00003371,0.00003682,0.00003988,0.00004658,0.00005412,0.00006086,0.00007067,0.00008245,0.00009862,0.00011303,0.00013408,0.00015784,0.00018891,0.00021403,0.00024607,0.00027129,0.00030262,0.00032456,0.00034564,0.00035551,0.00035221,0.00033847,0.00031007,0.00026507,0.00021491,0.00016623,0.00011708,0.00007708,0.00004844,0.00002906,0.00001563,0.00000768,0.00000382,0.00000184,0.00000052,0.00000021,0.00000009,0.00000009,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000257,0.00000710,0.00000563,0.00000735,0.00000936,0.00001296,0.00001438,0.00001374,0.00001077,0.00000992,0.00000721,0.00000724,0.00000728,0.00000639,0.00000523,0.00000408,0.00000325,0.00000262,0.00000252,0.00000250,0.00000238,0.00000257,0.00000257,0.00000233,0.00000238,0.00000252,0.00000266,0.00000269,0.00000290,0.00000248,0.00000285,0.00000245,0.00000236,0.00000306,0.00000351,0.00000297,0.00000290,0.00000262,0.00000285,0.00000271,0.00000233,0.00000250,0.00000299,0.00000271,0.00000302,0.00000351,0.00000344,0.00000311,0.00000278,0.00000339,0.00000304,0.00000380,0.00000351,0.00000420,0.00000335,0.00000328,0.00000384,0.00000321,0.00000377,0.00000349,0.00000375,0.00000330,0.00000413,0.00000415,0.00000396,0.00000429,0.00000438,0.00000424,0.00000422,0.00000422,0.00000422,0.00000391,0.00000347,0.00000438,0.00000361,0.00000424,0.00000460,0.00000441,0.00000446,0.00000486,0.00000410,0.00000450,0.00000483,0.00000516,0.00000509,0.00000495,0.00000481,0.00000537,0.00000464,0.00000542,0.00000566,0.00000549,0.00000514,0.00000462,0.00000603,0.00000519,0.00000575,0.00000549,0.00000594,0.00000665,0.00000589,0.00000596,0.00000693,0.00000613,0.00000705,0.00000693,0.00000714,0.00000634,0.00000735,0.00000752,0.00000804,0.00000752,0.00000858,0.00000771,0.00000896,0.00000929,0.00000908,0.00000962,0.00000957,0.00001011,0.00001030,0.00000999,0.00001127,0.00001150,0.00001254,0.00001238,0.00001304,0.00001497,0.00001494,0.00001542,0.00001563,0.00001723,0.00001768,0.00001919,0.00001954,0.00002341,0.00002487,0.00002659,0.00002928,0.00003295,0.00003706,0.00004014,0.00004872,0.00005169,0.00006204,0.00007227,0.00008172,0.00009917,0.00011642,0.00013608,0.00016022,0.00018721,0.00021354,0.00024390,0.00027115,0.00029807,0.00032074,0.00034325,0.00035483,0.00035450,0.00033682,0.00030707,0.00026297,0.00021403,0.00016161,0.00012092,0.00007970,0.00005172,0.00003001,0.00001492,0.00000761,0.00000401,0.00000151,0.00000068,0.00000028,0.00000012,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000269,0.00000639,0.00000566,0.00000686,0.00000995,0.00001391,0.00001414,0.00001296,0.00001073,0.00000955,0.00000860,0.00000740,0.00000681,0.00000573,0.00000427,0.00000403,0.00000332,0.00000231,0.00000207,0.00000262,0.00000224,0.00000240,0.00000259,0.00000342,0.00000231,0.00000250,0.00000252,0.00000281,0.00000285,0.00000226,0.00000288,0.00000238,0.00000281,0.00000318,0.00000276,0.00000245,0.00000328,0.00000266,0.00000281,0.00000316,0.00000311,0.00000342,0.00000344,0.00000358,0.00000321,0.00000259,0.00000295,0.00000365,0.00000316,0.00000295,0.00000278,0.00000347,0.00000328,0.00000290,0.00000292,0.00000354,0.00000351,0.00000351,0.00000321,0.00000370,0.00000344,0.00000330,0.00000335,0.00000365,0.00000365,0.00000375,0.00000403,0.00000431,0.00000382,0.00000372,0.00000405,0.00000417,0.00000420,0.00000398,0.00000422,0.00000405,0.00000493,0.00000469,0.00000391,0.00000464,0.00000483,0.00000450,0.00000436,0.00000483,0.00000507,0.00000462,0.00000462,0.00000497,0.00000516,0.00000462,0.00000580,0.00000535,0.00000507,0.00000589,0.00000533,0.00000469,0.00000594,0.00000578,0.00000566,0.00000592,0.00000620,0.00000636,0.00000677,0.00000745,0.00000681,0.00000618,0.00000731,0.00000735,0.00000717,0.00000733,0.00000738,0.00000785,0.00000785,0.00000813,0.00000801,0.00000846,0.00000865,0.00000877,0.00000945,0.00000917,0.00001009,0.00001070,0.00000992,0.00001103,0.00001134,0.00001197,0.00001209,0.00001228,0.00001344,0.00001476,0.00001471,0.00001629,0.00001681,0.00001721,0.00001898,0.00002077,0.00002282,0.00002371,0.00002675,0.00003078,0.00003173,0.00003682,0.00003965,0.00004679,0.00005436,0.00006232,0.00006975,0.00008500,0.00009655,0.00011623,0.00013797,0.00015621,0.00018792,0.00021408,0.00024491,0.00026820,0.00029960,0.00032367,0.00034384,0.00035671,0.00034901,0.00033543,0.00030587,0.00026422,0.00021540,0.00016394,0.00011791,0.00008047,0.00005186,0.00003045,0.00001537,0.00000823,0.00000342,0.00000198,0.00000075,0.00000021,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000215,0.00000622,0.00000526,0.00000688,0.00000884,0.00001377,0.00001426,0.00001365,0.00001002,0.00000926,0.00000853,0.00000712,0.00000667,0.00000566,0.00000528,0.00000382,0.00000295,0.00000295,0.00000231,0.00000198,0.00000255,0.00000231,0.00000248,0.00000212,0.00000238,0.00000205,0.00000255,0.00000281,0.00000240,0.00000231,0.00000276,0.00000215,0.00000278,0.00000278,0.00000226,0.00000316,0.00000276,0.00000271,0.00000271,0.00000302,0.00000292,0.00000278,0.00000276,0.00000323,0.00000290,0.00000245,0.00000321,0.00000306,0.00000278,0.00000306,0.00000330,0.00000314,0.00000344,0.00000328,0.00000309,0.00000335,0.00000299,0.00000335,0.00000349,0.00000398,0.00000384,0.00000382,0.00000375,0.00000391,0.00000335,0.00000396,0.00000356,0.00000396,0.00000323,0.00000389,0.00000408,0.00000455,0.00000413,0.00000410,0.00000422,0.00000375,0.00000413,0.00000446,0.00000410,0.00000512,0.00000502,0.00000486,0.00000420,0.00000457,0.00000434,0.00000526,0.00000436,0.00000512,0.00000566,0.00000504,0.00000523,0.00000542,0.00000523,0.00000516,0.00000596,0.00000537,0.00000566,0.00000580,0.00000556,0.00000613,0.00000599,0.00000594,0.00000702,0.00000618,0.00000662,0.00000686,0.00000714,0.00000636,0.00000655,0.00000735,0.00000764,0.00000768,0.00000719,0.00000785,0.00000849,0.00000844,0.00000926,0.00000886,0.00000915,0.00000981,0.00000912,0.00000941,0.00001084,0.00001115,0.00001068,0.00001040,0.00001195,0.00001200,0.00001405,0.00001386,0.00001419,0.00001565,0.00001754,0.00001742,0.00001815,0.00001822,0.00002199,0.00002275,0.00002468,0.00002763,0.00003024,0.00003298,0.00003588,0.00004224,0.00004710,0.00005245,0.00006067,0.00007171,0.00008231,0.00009551,0.00011491,0.00013648,0.00016361,0.00018650,0.00020847,0.00024425,0.00027011,0.00029587,0.00031923,0.00033581,0.00035089,0.00034714,0.00033352,0.00030075,0.00026401,0.00021304,0.00016618,0.00011880,0.00008323,0.00005212,0.00003163,0.00001690,0.00000849,0.00000441,0.00000210,0.00000059,0.00000028,0.00000019,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000233,0.00000719,0.00000530,0.00000681,0.00000990,0.00001320,0.00001377,0.00001278,0.00001011,0.00000974,0.00000761,0.00000702,0.00000667,0.00000570,0.00000486,0.00000443,0.00000344,0.00000236,0.00000266,0.00000215,0.00000245,0.00000252,0.00000269,0.00000264,0.00000255,0.00000288,0.00000240,0.00000255,0.00000264,0.00000262,0.00000207,0.00000259,0.00000273,0.00000311,0.00000283,0.00000271,0.00000281,0.00000290,0.00000283,0.00000325,0.00000283,0.00000342,0.00000297,0.00000311,0.00000302,0.00000304,0.00000316,0.00000276,0.00000347,0.00000328,0.00000342,0.00000314,0.00000306,0.00000321,0.00000290,0.00000330,0.00000372,0.00000347,0.00000314,0.00000302,0.00000410,0.00000401,0.00000351,0.00000375,0.00000396,0.00000413,0.00000380,0.00000424,0.00000398,0.00000351,0.00000361,0.00000405,0.00000413,0.00000434,0.00000342,0.00000420,0.00000387,0.00000431,0.00000450,0.00000448,0.00000462,0.00000467,0.00000408,0.00000479,0.00000448,0.00000462,0.00000530,0.00000453,0.00000523,0.00000509,0.00000500,0.00000507,0.00000469,0.00000483,0.00000540,0.00000578,0.00000533,0.00000453,0.00000625,0.00000552,0.00000615,0.00000582,0.00000615,0.00000660,0.00000573,0.00000627,0.00000733,0.00000719,0.00000681,0.00000644,0.00000771,0.00000740,0.00000780,0.00000792,0.00000780,0.00000799,0.00000776,0.00000900,0.00000896,0.00000879,0.00000820,0.00000969,0.00001030,0.00001023,0.00001193,0.00001200,0.00001223,0.00001242,0.00001219,0.00001407,0.00001523,0.00001461,0.00001518,0.00001690,0.00001806,0.00001834,0.00001923,0.00002190,0.00002232,0.00002562,0.00002701,0.00002982,0.00003298,0.00003651,0.00003835,0.00004665,0.00005450,0.00006206,0.00007081,0.00008297,0.00009608,0.00011470,0.00013526,0.00015904,0.00018693,0.00020899,0.00023996,0.00026431,0.00029458,0.00032171,0.00034184,0.00034957,0.00034571,0.00033880,0.00030519,0.00026403,0.00021672,0.00016373,0.00012385,0.00008250,0.00005273,0.00003133,0.00001683,0.00000830,0.00000462,0.00000212,0.00000087,0.00000033,0.00000007,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000698,0.00000500,0.00000658,0.00000900,0.00001304,0.00001525,0.00001259,0.00001136,0.00000867,0.00000806,0.00000714,0.00000702,0.00000627,0.00000490,0.00000370,0.00000283,0.00000233,0.00000255,0.00000276,0.00000259,0.00000233,0.00000193,0.00000229,0.00000292,0.00000266,0.00000226,0.00000297,0.00000288,0.00000273,0.00000273,0.00000302,0.00000255,0.00000252,0.00000240,0.00000295,0.00000262,0.00000299,0.00000328,0.00000299,0.00000278,0.00000318,0.00000318,0.00000285,0.00000302,0.00000299,0.00000344,0.00000330,0.00000328,0.00000288,0.00000377,0.00000325,0.00000309,0.00000297,0.00000344,0.00000330,0.00000335,0.00000337,0.00000328,0.00000377,0.00000354,0.00000391,0.00000295,0.00000377,0.00000356,0.00000354,0.00000396,0.00000403,0.00000311,0.00000389,0.00000356,0.00000349,0.00000415,0.00000337,0.00000429,0.00000405,0.00000462,0.00000403,0.00000436,0.00000382,0.00000413,0.00000469,0.00000453,0.00000533,0.00000427,0.00000502,0.00000523,0.00000500,0.00000476,0.00000519,0.00000469,0.00000509,0.00000540,0.00000528,0.00000542,0.00000533,0.00000575,0.00000516,0.00000486,0.00000556,0.00000535,0.00000559,0.00000641,0.00000629,0.00000592,0.00000575,0.00000608,0.00000655,0.00000632,0.00000731,0.00000691,0.00000783,0.00000738,0.00000811,0.00000804,0.00000790,0.00000870,0.00000780,0.00000849,0.00000865,0.00000853,0.00000903,0.00001007,0.00001021,0.00001040,0.00001094,0.00001230,0.00001195,0.00001219,0.00001188,0.00001421,0.00001450,0.00001459,0.00001537,0.00001603,0.00001652,0.00001867,0.00002065,0.00002197,0.00002204,0.00002480,0.00002751,0.00003104,0.00003298,0.00003592,0.00004165,0.00004514,0.00005318,0.00006155,0.00007083,0.00008227,0.00009787,0.00011477,0.00013412,0.00015807,0.00018601,0.00020590,0.00023713,0.00026563,0.00029540,0.00032383,0.00034104,0.00034587,0.00034653,0.00032631,0.00030137,0.00026233,0.00021863,0.00016724,0.00012420,0.00008526,0.00005384,0.00003137,0.00001791,0.00000948,0.00000443,0.00000174,0.00000083,0.00000035,0.00000009,0.00000005,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000262,0.00000639,0.00000563,0.00000695,0.00000959,0.00001254,0.00001374,0.00001388,0.00001075,0.00000825,0.00000804,0.00000710,0.00000653,0.00000669,0.00000450,0.00000391,0.00000328,0.00000273,0.00000288,0.00000248,0.00000297,0.00000266,0.00000229,0.00000266,0.00000283,0.00000245,0.00000217,0.00000271,0.00000292,0.00000233,0.00000248,0.00000306,0.00000243,0.00000271,0.00000297,0.00000281,0.00000295,0.00000306,0.00000299,0.00000276,0.00000311,0.00000278,0.00000311,0.00000332,0.00000299,0.00000306,0.00000342,0.00000288,0.00000259,0.00000344,0.00000337,0.00000304,0.00000323,0.00000314,0.00000314,0.00000290,0.00000330,0.00000339,0.00000328,0.00000344,0.00000344,0.00000365,0.00000401,0.00000328,0.00000370,0.00000361,0.00000361,0.00000332,0.00000410,0.00000382,0.00000453,0.00000398,0.00000389,0.00000401,0.00000448,0.00000365,0.00000446,0.00000453,0.00000512,0.00000413,0.00000469,0.00000516,0.00000415,0.00000391,0.00000408,0.00000405,0.00000516,0.00000464,0.00000436,0.00000502,0.00000460,0.00000488,0.00000483,0.00000568,0.00000601,0.00000547,0.00000533,0.00000533,0.00000594,0.00000535,0.00000578,0.00000582,0.00000629,0.00000613,0.00000601,0.00000596,0.00000665,0.00000587,0.00000705,0.00000705,0.00000672,0.00000695,0.00000766,0.00000809,0.00000752,0.00000801,0.00000827,0.00000778,0.00000867,0.00000900,0.00000905,0.00000915,0.00000933,0.00000957,0.00001113,0.00001054,0.00001103,0.00001134,0.00001190,0.00001223,0.00001339,0.00001405,0.00001419,0.00001464,0.00001598,0.00001610,0.00001636,0.00001747,0.00002044,0.00002147,0.00002334,0.00002447,0.00002678,0.00002836,0.00003467,0.00003790,0.00004215,0.00004891,0.00005353,0.00006169,0.00007413,0.00008389,0.00009747,0.00011569,0.00013132,0.00015751,0.00018186,0.00020894,0.00023956,0.00026568,0.00029177,0.00031568,0.00033218,0.00034469,0.00034201,0.00033361,0.00030599,0.00026342,0.00021519,0.00017222,0.00012187,0.00008644,0.00005492,0.00003210,0.00001770,0.00000856,0.00000474,0.00000233,0.00000071,0.00000035,0.00000014,0.00000009,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000238,0.00000636,0.00000537,0.00000660,0.00000903,0.00001271,0.00001513,0.00001367,0.00001091,0.00000964,0.00000830,0.00000766,0.00000672,0.00000615,0.00000502,0.00000413,0.00000233,0.00000271,0.00000262,0.00000248,0.00000273,0.00000306,0.00000233,0.00000271,0.00000226,0.00000203,0.00000278,0.00000255,0.00000264,0.00000269,0.00000243,0.00000229,0.00000290,0.00000238,0.00000240,0.00000292,0.00000278,0.00000273,0.00000248,0.00000302,0.00000288,0.00000264,0.00000299,0.00000290,0.00000259,0.00000382,0.00000325,0.00000264,0.00000306,0.00000347,0.00000304,0.00000330,0.00000304,0.00000342,0.00000323,0.00000295,0.00000342,0.00000245,0.00000394,0.00000351,0.00000365,0.00000342,0.00000363,0.00000344,0.00000363,0.00000408,0.00000441,0.00000330,0.00000401,0.00000330,0.00000368,0.00000375,0.00000429,0.00000389,0.00000382,0.00000382,0.00000387,0.00000436,0.00000429,0.00000493,0.00000438,0.00000495,0.00000467,0.00000413,0.00000455,0.00000453,0.00000434,0.00000436,0.00000462,0.00000467,0.00000545,0.00000471,0.00000403,0.00000528,0.00000526,0.00000500,0.00000570,0.00000554,0.00000479,0.00000516,0.00000582,0.00000578,0.00000533,0.00000554,0.00000672,0.00000608,0.00000646,0.00000667,0.00000674,0.00000625,0.00000578,0.00000695,0.00000724,0.00000804,0.00000646,0.00000745,0.00000752,0.00000846,0.00000778,0.00000842,0.00000908,0.00000877,0.00000997,0.00000915,0.00000990,0.00000976,0.00001004,0.00001032,0.00001103,0.00001221,0.00001249,0.00001334,0.00001271,0.00001410,0.00001582,0.00001487,0.00001634,0.00001820,0.00001874,0.00002060,0.00002202,0.00002305,0.00002506,0.00002822,0.00003090,0.00003331,0.00003838,0.00004135,0.00004608,0.00005113,0.00006133,0.00007404,0.00008267,0.00010129,0.00011414,0.00013328,0.00015633,0.00018539,0.00021010,0.00023449,0.00026245,0.00028953,0.00031563,0.00032939,0.00034651,0.00034538,0.00033463,0.00030514,0.00026500,0.00021726,0.00016807,0.00012495,0.00008696,0.00005518,0.00003253,0.00001954,0.00000995,0.00000481,0.00000224,0.00000111,0.00000064,0.00000019,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000255,0.00000646,0.00000535,0.00000735,0.00000853,0.00001296,0.00001494,0.00001313,0.00001018,0.00000915,0.00000846,0.00000750,0.00000622,0.00000533,0.00000507,0.00000384,0.00000302,0.00000250,0.00000250,0.00000276,0.00000264,0.00000231,0.00000255,0.00000236,0.00000262,0.00000226,0.00000250,0.00000302,0.00000281,0.00000271,0.00000252,0.00000271,0.00000290,0.00000236,0.00000276,0.00000276,0.00000229,0.00000283,0.00000304,0.00000285,0.00000266,0.00000276,0.00000316,0.00000325,0.00000278,0.00000264,0.00000302,0.00000323,0.00000306,0.00000281,0.00000271,0.00000316,0.00000292,0.00000335,0.00000323,0.00000351,0.00000358,0.00000344,0.00000365,0.00000370,0.00000370,0.00000335,0.00000321,0.00000368,0.00000328,0.00000405,0.00000365,0.00000410,0.00000339,0.00000354,0.00000401,0.00000394,0.00000323,0.00000448,0.00000349,0.00000356,0.00000398,0.00000368,0.00000446,0.00000429,0.00000398,0.00000455,0.00000401,0.00000396,0.00000401,0.00000481,0.00000460,0.00000504,0.00000486,0.00000434,0.00000493,0.00000424,0.00000514,0.00000504,0.00000502,0.00000547,0.00000547,0.00000540,0.00000488,0.00000535,0.00000603,0.00000585,0.00000629,0.00000587,0.00000563,0.00000594,0.00000662,0.00000632,0.00000629,0.00000681,0.00000702,0.00000655,0.00000655,0.00000714,0.00000766,0.00000754,0.00000752,0.00000825,0.00000733,0.00000804,0.00000853,0.00000813,0.00000945,0.00000917,0.00000941,0.00000969,0.00001061,0.00001016,0.00001089,0.00001186,0.00001122,0.00001252,0.00001256,0.00001268,0.00001384,0.00001459,0.00001471,0.00001650,0.00001824,0.00001971,0.00002037,0.00002183,0.00002371,0.00002539,0.00002713,0.00003031,0.00003416,0.00003871,0.00004264,0.00004846,0.00005518,0.00006070,0.00007083,0.00008278,0.00009540,0.00011597,0.00013292,0.00015131,0.00017976,0.00020550,0.00023228,0.00025748,0.00029057,0.00031025,0.00033215,0.00034264,0.00034210,0.00032972,0.00030370,0.00026379,0.00022066,0.00017064,0.00012387,0.00008835,0.00005546,0.00003413,0.00001940,0.00001014,0.00000507,0.00000262,0.00000111,0.00000054,0.00000007,0.00000005,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000238,0.00000658,0.00000493,0.00000712,0.00000936,0.00001370,0.00001440,0.00001450,0.00001023,0.00000924,0.00000804,0.00000776,0.00000700,0.00000632,0.00000464,0.00000403,0.00000323,0.00000290,0.00000236,0.00000288,0.00000236,0.00000257,0.00000259,0.00000306,0.00000271,0.00000273,0.00000262,0.00000238,0.00000281,0.00000264,0.00000222,0.00000269,0.00000255,0.00000278,0.00000278,0.00000217,0.00000240,0.00000266,0.00000292,0.00000269,0.00000278,0.00000273,0.00000273,0.00000304,0.00000295,0.00000297,0.00000330,0.00000292,0.00000304,0.00000316,0.00000290,0.00000285,0.00000302,0.00000347,0.00000351,0.00000328,0.00000328,0.00000339,0.00000344,0.00000380,0.00000323,0.00000354,0.00000370,0.00000332,0.00000335,0.00000344,0.00000377,0.00000384,0.00000351,0.00000424,0.00000365,0.00000408,0.00000413,0.00000427,0.00000405,0.00000361,0.00000372,0.00000424,0.00000403,0.00000384,0.00000457,0.00000471,0.00000471,0.00000483,0.00000410,0.00000483,0.00000441,0.00000488,0.00000495,0.00000450,0.00000519,0.00000450,0.00000500,0.00000587,0.00000582,0.00000519,0.00000559,0.00000540,0.00000561,0.00000575,0.00000504,0.00000561,0.00000542,0.00000646,0.00000618,0.00000594,0.00000603,0.00000587,0.00000674,0.00000674,0.00000679,0.00000644,0.00000747,0.00000816,0.00000702,0.00000707,0.00000813,0.00000684,0.00000813,0.00000792,0.00000830,0.00000827,0.00000896,0.00000912,0.00000966,0.00000988,0.00000966,0.00001058,0.00001063,0.00001115,0.00001122,0.00001058,0.00001278,0.00001339,0.00001344,0.00001304,0.00001615,0.00001612,0.00001690,0.00001723,0.00001890,0.00001883,0.00002183,0.00002345,0.00002598,0.00002833,0.00003020,0.00003371,0.00003621,0.00004182,0.00004667,0.00005292,0.00006166,0.00007067,0.00008215,0.00009563,0.00011220,0.00013643,0.00015588,0.00017915,0.00020703,0.00023287,0.00026101,0.00028477,0.00031254,0.00032906,0.00033717,0.00034045,0.00032270,0.00030309,0.00026471,0.00021837,0.00017151,0.00012519,0.00008953,0.00005836,0.00003647,0.00002013,0.00001032,0.00000561,0.00000231,0.00000120,0.00000050,0.00000012,0.00000009,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000288,0.00000679,0.00000561,0.00000764,0.00000903,0.00001263,0.00001436,0.00001355,0.00001113,0.00000938,0.00000790,0.00000681,0.00000672,0.00000613,0.00000479,0.00000410,0.00000342,0.00000205,0.00000219,0.00000269,0.00000266,0.00000278,0.00000252,0.00000229,0.00000210,0.00000210,0.00000238,0.00000226,0.00000212,0.00000245,0.00000276,0.00000252,0.00000238,0.00000302,0.00000224,0.00000250,0.00000278,0.00000224,0.00000295,0.00000316,0.00000271,0.00000304,0.00000264,0.00000292,0.00000257,0.00000339,0.00000318,0.00000262,0.00000363,0.00000349,0.00000318,0.00000316,0.00000316,0.00000377,0.00000295,0.00000283,0.00000330,0.00000344,0.00000323,0.00000365,0.00000328,0.00000361,0.00000347,0.00000328,0.00000358,0.00000325,0.00000363,0.00000377,0.00000413,0.00000410,0.00000342,0.00000427,0.00000344,0.00000387,0.00000365,0.00000389,0.00000408,0.00000413,0.00000410,0.00000401,0.00000429,0.00000443,0.00000464,0.00000413,0.00000474,0.00000476,0.00000493,0.00000495,0.00000396,0.00000497,0.00000504,0.00000469,0.00000481,0.00000471,0.00000450,0.00000422,0.00000537,0.00000512,0.00000507,0.00000516,0.00000573,0.00000589,0.00000542,0.00000596,0.00000563,0.00000578,0.00000620,0.00000667,0.00000677,0.00000596,0.00000568,0.00000613,0.00000636,0.00000700,0.00000691,0.00000698,0.00000731,0.00000754,0.00000832,0.00000773,0.00000825,0.00000849,0.00000882,0.00000842,0.00000931,0.00000891,0.00000933,0.00001040,0.00000896,0.00000978,0.00001011,0.00001131,0.00001160,0.00001233,0.00001365,0.00001292,0.00001424,0.00001419,0.00001582,0.00001667,0.00001782,0.00001942,0.00001964,0.00002164,0.00002305,0.00002558,0.00002817,0.00003093,0.00003409,0.00003680,0.00004170,0.00004684,0.00005492,0.00006218,0.00006928,0.00008524,0.00009987,0.00011303,0.00013353,0.00015607,0.00018080,0.00021085,0.00023037,0.00026038,0.00028390,0.00031273,0.00033227,0.00034012,0.00033998,0.00032680,0.00030078,0.00026323,0.00022073,0.00017307,0.00012814,0.00008863,0.00005902,0.00003496,0.00001994,0.00001091,0.00000545,0.00000226,0.00000137,0.00000047,0.00000026,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000250,0.00000634,0.00000514,0.00000634,0.00000912,0.00001167,0.00001424,0.00001407,0.00001021,0.00000900,0.00000768,0.00000677,0.00000674,0.00000594,0.00000523,0.00000380,0.00000309,0.00000219,0.00000238,0.00000215,0.00000196,0.00000266,0.00000266,0.00000236,0.00000229,0.00000259,0.00000259,0.00000248,0.00000264,0.00000233,0.00000281,0.00000231,0.00000262,0.00000245,0.00000252,0.00000299,0.00000264,0.00000283,0.00000259,0.00000273,0.00000238,0.00000328,0.00000290,0.00000302,0.00000276,0.00000299,0.00000288,0.00000330,0.00000299,0.00000309,0.00000297,0.00000304,0.00000330,0.00000339,0.00000299,0.00000342,0.00000292,0.00000266,0.00000363,0.00000347,0.00000337,0.00000342,0.00000382,0.00000356,0.00000339,0.00000354,0.00000354,0.00000339,0.00000354,0.00000382,0.00000347,0.00000403,0.00000387,0.00000429,0.00000413,0.00000408,0.00000389,0.00000474,0.00000415,0.00000497,0.00000460,0.00000401,0.00000467,0.00000415,0.00000457,0.00000403,0.00000450,0.00000455,0.00000464,0.00000514,0.00000488,0.00000502,0.00000514,0.00000521,0.00000519,0.00000535,0.00000542,0.00000502,0.00000490,0.00000559,0.00000556,0.00000620,0.00000613,0.00000585,0.00000641,0.00000578,0.00000554,0.00000611,0.00000575,0.00000601,0.00000660,0.00000750,0.00000653,0.00000719,0.00000662,0.00000700,0.00000754,0.00000766,0.00000842,0.00000799,0.00000747,0.00000851,0.00000809,0.00000867,0.00000877,0.00000919,0.00000915,0.00000952,0.00001004,0.00000997,0.00001073,0.00001103,0.00001139,0.00001202,0.00001139,0.00001318,0.00001421,0.00001386,0.00001497,0.00001518,0.00001655,0.00001718,0.00001919,0.00002065,0.00002157,0.00002503,0.00002395,0.00002781,0.00003067,0.00003314,0.00003727,0.00004215,0.00004632,0.00005249,0.00006041,0.00007362,0.00008323,0.00009771,0.00011322,0.00013217,0.00015451,0.00018110,0.00021010,0.00022917,0.00026023,0.00028513,0.00031014,0.00032532,0.00034295,0.00033090,0.00032697,0.00030031,0.00026507,0.00021491,0.00017587,0.00013075,0.00009004,0.00005902,0.00003484,0.00002261,0.00001136,0.00000582,0.00000257,0.00000118,0.00000047,0.00000028,0.00000007,0.00000005,0.00000000,0.00000000,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000606,0.00000625,0.00000660,0.00000941,0.00001205,0.00001473,0.00001219,0.00001075,0.00000844,0.00000750,0.00000726,0.00000585,0.00000516,0.00000521,0.00000358,0.00000288,0.00000229,0.00000245,0.00000231,0.00000203,0.00000248,0.00000229,0.00000262,0.00000248,0.00000271,0.00000299,0.00000243,0.00000203,0.00000240,0.00000278,0.00000288,0.00000238,0.00000271,0.00000207,0.00000288,0.00000264,0.00000278,0.00000285,0.00000273,0.00000332,0.00000304,0.00000311,0.00000285,0.00000292,0.00000276,0.00000309,0.00000321,0.00000226,0.00000304,0.00000297,0.00000318,0.00000382,0.00000309,0.00000283,0.00000321,0.00000323,0.00000361,0.00000285,0.00000295,0.00000382,0.00000328,0.00000347,0.00000342,0.00000363,0.00000389,0.00000368,0.00000323,0.00000330,0.00000396,0.00000356,0.00000358,0.00000394,0.00000446,0.00000394,0.00000424,0.00000410,0.00000415,0.00000391,0.00000422,0.00000448,0.00000431,0.00000448,0.00000457,0.00000443,0.00000427,0.00000450,0.00000507,0.00000436,0.00000479,0.00000471,0.00000488,0.00000490,0.00000479,0.00000464,0.00000568,0.00000540,0.00000474,0.00000596,0.00000502,0.00000580,0.00000502,0.00000578,0.00000533,0.00000585,0.00000603,0.00000594,0.00000559,0.00000674,0.00000625,0.00000636,0.00000578,0.00000662,0.00000636,0.00000658,0.00000686,0.00000700,0.00000691,0.00000712,0.00000785,0.00000764,0.00000922,0.00000705,0.00000837,0.00000884,0.00000797,0.00000837,0.00000971,0.00000933,0.00000959,0.00000985,0.00001051,0.00001056,0.00001091,0.00001209,0.00001306,0.00001348,0.00001280,0.00001454,0.00001457,0.00001669,0.00001676,0.00001751,0.00001919,0.00002112,0.00002140,0.00002284,0.00002496,0.00002697,0.00003123,0.00003409,0.00003774,0.00004304,0.00004740,0.00005306,0.00006166,0.00007296,0.00008392,0.00009542,0.00011291,0.00013573,0.00015402,0.00017839,0.00020701,0.00023166,0.00025917,0.00028803,0.00030693,0.00032758,0.00033569,0.00033630,0.00032593,0.00029821,0.00026761,0.00022440,0.00017203,0.00013059,0.00008981,0.00006063,0.00003809,0.00002150,0.00001091,0.00000568,0.00000264,0.00000139,0.00000068,0.00000009,0.00000002,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000707,0.00000552,0.00000731,0.00000912,0.00001155,0.00001388,0.00001461,0.00001139,0.00000882,0.00000700,0.00000705,0.00000705,0.00000533,0.00000519,0.00000417,0.00000285,0.00000248,0.00000259,0.00000240,0.00000257,0.00000240,0.00000226,0.00000207,0.00000236,0.00000252,0.00000248,0.00000229,0.00000252,0.00000222,0.00000255,0.00000252,0.00000224,0.00000217,0.00000248,0.00000222,0.00000288,0.00000236,0.00000281,0.00000257,0.00000281,0.00000283,0.00000236,0.00000248,0.00000309,0.00000271,0.00000281,0.00000295,0.00000323,0.00000259,0.00000344,0.00000283,0.00000255,0.00000335,0.00000323,0.00000285,0.00000318,0.00000330,0.00000342,0.00000332,0.00000309,0.00000384,0.00000344,0.00000314,0.00000354,0.00000396,0.00000370,0.00000382,0.00000325,0.00000396,0.00000394,0.00000354,0.00000356,0.00000443,0.00000413,0.00000387,0.00000413,0.00000420,0.00000380,0.00000372,0.00000438,0.00000410,0.00000436,0.00000417,0.00000438,0.00000422,0.00000443,0.00000443,0.00000387,0.00000467,0.00000410,0.00000450,0.00000497,0.00000504,0.00000479,0.00000495,0.00000526,0.00000476,0.00000502,0.00000509,0.00000545,0.00000521,0.00000592,0.00000556,0.00000523,0.00000599,0.00000608,0.00000580,0.00000601,0.00000592,0.00000585,0.00000629,0.00000608,0.00000679,0.00000705,0.00000667,0.00000717,0.00000745,0.00000757,0.00000721,0.00000724,0.00000778,0.00000787,0.00000752,0.00000844,0.00000851,0.00000806,0.00000952,0.00001007,0.00000919,0.00001101,0.00001025,0.00001155,0.00001148,0.00001190,0.00001160,0.00001301,0.00001313,0.00001344,0.00001388,0.00001440,0.00001657,0.00001659,0.00001834,0.00001883,0.00001940,0.00002223,0.00002426,0.00002626,0.00002796,0.00003100,0.00003305,0.00003925,0.00004318,0.00004705,0.00005695,0.00006181,0.00006942,0.00008453,0.00009865,0.00011439,0.00013191,0.00015449,0.00017790,0.00020468,0.00023086,0.00025547,0.00028437,0.00030705,0.00032136,0.00033222,0.00033192,0.00032345,0.00030026,0.00026556,0.00021542,0.00017184,0.00013297,0.00009339,0.00006242,0.00003948,0.00002317,0.00001271,0.00000573,0.00000339,0.00000132,0.00000052,0.00000024,0.00000005,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000224,0.00000707,0.00000535,0.00000667,0.00000992,0.00001235,0.00001292,0.00001313,0.00001040,0.00000922,0.00000707,0.00000726,0.00000634,0.00000552,0.00000493,0.00000410,0.00000335,0.00000295,0.00000226,0.00000262,0.00000306,0.00000236,0.00000262,0.00000200,0.00000269,0.00000257,0.00000233,0.00000219,0.00000262,0.00000318,0.00000269,0.00000248,0.00000248,0.00000266,0.00000252,0.00000285,0.00000252,0.00000259,0.00000273,0.00000269,0.00000302,0.00000285,0.00000266,0.00000306,0.00000264,0.00000321,0.00000302,0.00000321,0.00000316,0.00000316,0.00000297,0.00000295,0.00000302,0.00000273,0.00000302,0.00000311,0.00000361,0.00000314,0.00000290,0.00000356,0.00000351,0.00000292,0.00000309,0.00000330,0.00000347,0.00000332,0.00000309,0.00000339,0.00000375,0.00000372,0.00000335,0.00000403,0.00000391,0.00000363,0.00000354,0.00000460,0.00000420,0.00000410,0.00000415,0.00000438,0.00000391,0.00000396,0.00000351,0.00000438,0.00000495,0.00000462,0.00000464,0.00000403,0.00000493,0.00000476,0.00000481,0.00000504,0.00000443,0.00000542,0.00000453,0.00000490,0.00000502,0.00000464,0.00000561,0.00000521,0.00000526,0.00000500,0.00000535,0.00000514,0.00000596,0.00000606,0.00000512,0.00000561,0.00000611,0.00000625,0.00000639,0.00000655,0.00000615,0.00000672,0.00000636,0.00000707,0.00000667,0.00000702,0.00000714,0.00000764,0.00000719,0.00000792,0.00000804,0.00000790,0.00000839,0.00000889,0.00000908,0.00000922,0.00000856,0.00000933,0.00000945,0.00000933,0.00001089,0.00001091,0.00001143,0.00001157,0.00001113,0.00001216,0.00001271,0.00001334,0.00001480,0.00001410,0.00001688,0.00001697,0.00001803,0.00001888,0.00002034,0.00002282,0.00002369,0.00002548,0.00002739,0.00003196,0.00003404,0.00003783,0.00004163,0.00004703,0.00005367,0.00006270,0.00007218,0.00008385,0.00009754,0.00011447,0.00013384,0.00015322,0.00017592,0.00020100,0.00023006,0.00025750,0.00028209,0.00030158,0.00032400,0.00033517,0.00033668,0.00032291,0.00029804,0.00026403,0.00022115,0.00017908,0.00013351,0.00009254,0.00006216,0.00003958,0.00002202,0.00001304,0.00000625,0.00000325,0.00000132,0.00000059,0.00000021,0.00000009,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000667,0.00000549,0.00000651,0.00000943,0.00001223,0.00001337,0.00001263,0.00001040,0.00000811,0.00000764,0.00000691,0.00000662,0.00000651,0.00000460,0.00000380,0.00000311,0.00000255,0.00000236,0.00000236,0.00000203,0.00000271,0.00000207,0.00000236,0.00000210,0.00000323,0.00000266,0.00000259,0.00000252,0.00000285,0.00000222,0.00000222,0.00000281,0.00000257,0.00000252,0.00000278,0.00000283,0.00000273,0.00000285,0.00000269,0.00000292,0.00000245,0.00000283,0.00000238,0.00000318,0.00000335,0.00000255,0.00000266,0.00000288,0.00000273,0.00000323,0.00000328,0.00000323,0.00000276,0.00000276,0.00000316,0.00000285,0.00000339,0.00000304,0.00000363,0.00000330,0.00000337,0.00000314,0.00000431,0.00000283,0.00000382,0.00000405,0.00000358,0.00000370,0.00000422,0.00000372,0.00000361,0.00000365,0.00000422,0.00000380,0.00000349,0.00000349,0.00000398,0.00000420,0.00000415,0.00000405,0.00000431,0.00000403,0.00000441,0.00000476,0.00000436,0.00000443,0.00000377,0.00000434,0.00000467,0.00000413,0.00000464,0.00000549,0.00000488,0.00000446,0.00000469,0.00000384,0.00000519,0.00000504,0.00000568,0.00000535,0.00000521,0.00000606,0.00000523,0.00000521,0.00000561,0.00000589,0.00000615,0.00000618,0.00000606,0.00000644,0.00000573,0.00000655,0.00000662,0.00000620,0.00000622,0.00000679,0.00000728,0.00000743,0.00000728,0.00000710,0.00000858,0.00000768,0.00000834,0.00000813,0.00000773,0.00000842,0.00000865,0.00001002,0.00000969,0.00001014,0.00001011,0.00001016,0.00001030,0.00001025,0.00001162,0.00001205,0.00001249,0.00001280,0.00001174,0.00001400,0.00001478,0.00001641,0.00001688,0.00001747,0.00001822,0.00001985,0.00001952,0.00002303,0.00002331,0.00002829,0.00002935,0.00002989,0.00003486,0.00003899,0.00004356,0.00004842,0.00005400,0.00006353,0.00007241,0.00008182,0.00009639,0.00011095,0.00013108,0.00015638,0.00018080,0.00020906,0.00022358,0.00025568,0.00027942,0.00030231,0.00031428,0.00033595,0.00032876,0.00031464,0.00030064,0.00026245,0.00022497,0.00017365,0.00013419,0.00009408,0.00006258,0.00003859,0.00002411,0.00001226,0.00000648,0.00000330,0.00000158,0.00000071,0.00000024,0.00000012,0.00000007,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000191,0.00000613,0.00000622,0.00000627,0.00000830,0.00001365,0.00001365,0.00001219,0.00001025,0.00000903,0.00000818,0.00000601,0.00000622,0.00000632,0.00000464,0.00000410,0.00000321,0.00000264,0.00000231,0.00000243,0.00000250,0.00000245,0.00000245,0.00000240,0.00000245,0.00000255,0.00000231,0.00000283,0.00000269,0.00000231,0.00000288,0.00000189,0.00000271,0.00000252,0.00000207,0.00000252,0.00000269,0.00000285,0.00000271,0.00000285,0.00000306,0.00000252,0.00000266,0.00000276,0.00000276,0.00000318,0.00000290,0.00000269,0.00000278,0.00000311,0.00000252,0.00000309,0.00000276,0.00000354,0.00000314,0.00000311,0.00000290,0.00000318,0.00000377,0.00000356,0.00000306,0.00000321,0.00000361,0.00000365,0.00000323,0.00000347,0.00000358,0.00000382,0.00000370,0.00000403,0.00000389,0.00000299,0.00000339,0.00000389,0.00000349,0.00000396,0.00000436,0.00000398,0.00000429,0.00000396,0.00000403,0.00000436,0.00000436,0.00000422,0.00000455,0.00000486,0.00000462,0.00000455,0.00000460,0.00000483,0.00000434,0.00000420,0.00000403,0.00000467,0.00000479,0.00000448,0.00000495,0.00000540,0.00000453,0.00000528,0.00000434,0.00000533,0.00000589,0.00000561,0.00000504,0.00000554,0.00000578,0.00000528,0.00000636,0.00000561,0.00000554,0.00000606,0.00000620,0.00000594,0.00000669,0.00000634,0.00000674,0.00000634,0.00000759,0.00000747,0.00000691,0.00000658,0.00000827,0.00000886,0.00000780,0.00000860,0.00000832,0.00000931,0.00000891,0.00000908,0.00000981,0.00000941,0.00000900,0.00001035,0.00001051,0.00001011,0.00001172,0.00001131,0.00001139,0.00001172,0.00001327,0.00001372,0.00001393,0.00001593,0.00001603,0.00001608,0.00001773,0.00001959,0.00002041,0.00002133,0.00002308,0.00002539,0.00002845,0.00003008,0.00003533,0.00003746,0.00004288,0.00004688,0.00005334,0.00006475,0.00007156,0.00008330,0.00010027,0.00011447,0.00013372,0.00015008,0.00017877,0.00019890,0.00022217,0.00025705,0.00028251,0.00030170,0.00031695,0.00032840,0.00033331,0.00031938,0.00029776,0.00026617,0.00021809,0.00017443,0.00013471,0.00009570,0.00006320,0.00004078,0.00002284,0.00001308,0.00000681,0.00000342,0.00000120,0.00000071,0.00000021,0.00000007,0.00000005,0.00000002,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000259,0.00000615,0.00000486,0.00000627,0.00000886,0.00001233,0.00001377,0.00001233,0.00001035,0.00000858,0.00000820,0.00000745,0.00000667,0.00000585,0.00000488,0.00000403,0.00000328,0.00000255,0.00000240,0.00000240,0.00000226,0.00000259,0.00000259,0.00000233,0.00000269,0.00000222,0.00000217,0.00000222,0.00000238,0.00000281,0.00000264,0.00000212,0.00000212,0.00000257,0.00000278,0.00000273,0.00000276,0.00000311,0.00000273,0.00000271,0.00000271,0.00000233,0.00000335,0.00000328,0.00000278,0.00000262,0.00000316,0.00000295,0.00000276,0.00000290,0.00000318,0.00000285,0.00000314,0.00000316,0.00000314,0.00000306,0.00000335,0.00000278,0.00000368,0.00000243,0.00000335,0.00000328,0.00000363,0.00000347,0.00000330,0.00000384,0.00000358,0.00000335,0.00000337,0.00000365,0.00000361,0.00000349,0.00000356,0.00000387,0.00000368,0.00000403,0.00000387,0.00000372,0.00000377,0.00000462,0.00000431,0.00000365,0.00000434,0.00000408,0.00000389,0.00000408,0.00000474,0.00000471,0.00000396,0.00000413,0.00000427,0.00000488,0.00000431,0.00000488,0.00000493,0.00000450,0.00000438,0.00000512,0.00000479,0.00000523,0.00000514,0.00000537,0.00000582,0.00000540,0.00000547,0.00000537,0.00000563,0.00000566,0.00000580,0.00000561,0.00000573,0.00000662,0.00000613,0.00000582,0.00000622,0.00000620,0.00000658,0.00000677,0.00000717,0.00000655,0.00000658,0.00000799,0.00000785,0.00000700,0.00000858,0.00000860,0.00000776,0.00000903,0.00000860,0.00000933,0.00000891,0.00000908,0.00000964,0.00001056,0.00001080,0.00001136,0.00001103,0.00001162,0.00001108,0.00001230,0.00001238,0.00001275,0.00001365,0.00001450,0.00001558,0.00001721,0.00001744,0.00001879,0.00001857,0.00002103,0.00002261,0.00002327,0.00002659,0.00002720,0.00002984,0.00003300,0.00003602,0.00004415,0.00004797,0.00005436,0.00006386,0.00007371,0.00008071,0.00009601,0.00011084,0.00013073,0.00015362,0.00017542,0.00020133,0.00022926,0.00025455,0.00027600,0.00030123,0.00032008,0.00033020,0.00033027,0.00031973,0.00029283,0.00026332,0.00022247,0.00017924,0.00013427,0.00009594,0.00006529,0.00004113,0.00002383,0.00001384,0.00000721,0.00000328,0.00000141,0.00000085,0.00000028,0.00000021,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000231,0.00000651,0.00000502,0.00000691,0.00000801,0.00001212,0.00001384,0.00001296,0.00001139,0.00000879,0.00000761,0.00000712,0.00000665,0.00000625,0.00000521,0.00000363,0.00000323,0.00000278,0.00000264,0.00000236,0.00000271,0.00000182,0.00000233,0.00000240,0.00000184,0.00000245,0.00000243,0.00000271,0.00000273,0.00000299,0.00000248,0.00000236,0.00000250,0.00000240,0.00000236,0.00000236,0.00000243,0.00000281,0.00000325,0.00000250,0.00000266,0.00000264,0.00000292,0.00000316,0.00000264,0.00000250,0.00000229,0.00000276,0.00000264,0.00000328,0.00000290,0.00000337,0.00000311,0.00000321,0.00000285,0.00000290,0.00000295,0.00000311,0.00000323,0.00000332,0.00000361,0.00000290,0.00000361,0.00000306,0.00000361,0.00000302,0.00000337,0.00000342,0.00000337,0.00000377,0.00000380,0.00000304,0.00000337,0.00000417,0.00000382,0.00000375,0.00000377,0.00000330,0.00000372,0.00000434,0.00000424,0.00000391,0.00000410,0.00000448,0.00000408,0.00000394,0.00000474,0.00000429,0.00000455,0.00000422,0.00000460,0.00000422,0.00000483,0.00000436,0.00000497,0.00000481,0.00000471,0.00000493,0.00000495,0.00000488,0.00000526,0.00000490,0.00000552,0.00000490,0.00000537,0.00000535,0.00000537,0.00000575,0.00000526,0.00000603,0.00000575,0.00000582,0.00000613,0.00000592,0.00000589,0.00000606,0.00000641,0.00000681,0.00000688,0.00000641,0.00000745,0.00000705,0.00000806,0.00000797,0.00000771,0.00000757,0.00000728,0.00000863,0.00000870,0.00000820,0.00000900,0.00000941,0.00000851,0.00000964,0.00001051,0.00001051,0.00000988,0.00001061,0.00001134,0.00001115,0.00001230,0.00001318,0.00001304,0.00001400,0.00001436,0.00001485,0.00001681,0.00001742,0.00001766,0.00002027,0.00002067,0.00002152,0.00002284,0.00002619,0.00002958,0.00003236,0.00003451,0.00003828,0.00004191,0.00004797,0.00005433,0.00006223,0.00006947,0.00008314,0.00009752,0.00011107,0.00013217,0.00015025,0.00017670,0.00020057,0.00022188,0.00025246,0.00027204,0.00030106,0.00031867,0.00033015,0.00032258,0.00031469,0.00029807,0.00026443,0.00022280,0.00018011,0.00013318,0.00009730,0.00006341,0.00004021,0.00002506,0.00001337,0.00000761,0.00000344,0.00000189,0.00000085,0.00000035,0.00000017,0.00000014,0.00000000,0.00000000,0.00000000,0.00000000
0.00000000,0.00000266,0.00000738,0.00000570,0.00000698,0.00000962,0.00001197,0.00001374,0.00001278,0.00001028,0.00000905,0.00000816,0.00000745,0.00000681,0.00000542,0.00000495,0.00000337,0.00000314,0.00000240,0.00000245,0.00000240,0.00000255,0.00000236,0.00000273,0.00000240,0.00000278,0.00000236,0.00000236,0.00000248,0.00000210,0.00000238,0.00000259,0.00000217,0.00000259,0.00000262,0.00000285,0.00000252,0.00000271,0.00000262,0.00000255,0.00000292,0.00000269,0.00000283,0.00000292,0.00000266,0.00000240,0.00000273,0.00000276,0.00000281,0.00000262,0.00000299,0.00000311,0.00000330,0.00000276,0.00000285,0.00000281,0.00000290,0.00000297,0.00000344,0.00000311,0.00000306,0.00000354,0.00000295,0.00000382,0.00000332,0.00000323,0.00000316,0.00000351,0.00000365,0.00000347,0.00000361,0.00000361,0.00000408,0.00000382,0.00000344,0.00000380,0.00000415,0.00000401,0.00000436,0.00000398,0.00000415,0.00000431,0.00000413,0.00000387,0.00000450,0.00000460,0.00000368,0.00000422,0.00000453,0.00000396,0.00000467,0.00000460,0.00000507,0.00000431,0.00000464,0.00000502,0.00000427,0.00000460,0.00000504,0.00000460,0.00000533,0.00000474,0.00000497,0.00000483,0.00000479,0.00000622,0.00000497,0.00000566,0.00000523,0.00000556,0.00000615,0.00000601,0.00000594,0.00000646,0.00000629,0.00000587,0.00000679,0.00000563,0.00000651,0.00000674,0.00000674,0.00000658,0.00000672,0.00000702,0.00000743,0.00000785,0.00000806,0.00000743,0.00000860,0.00000740,0.00000827,0.00000912,0.00000872,0.00000867,0.00000865,0.00000959,0.00000978,0.00001009,0.00000999,0.00001101,0.00001242,0.00001172,0.00001188,0.00001275,0.00001384,0.00001421,0.00001466,0.00001497,0.00001542,0.00001641,0.00001822,0.00001973,0.00002072,0.00002178,0.00002444,0.00002543,0.00002930,0.00003137,0.00003489,0.00003932,0.00004212,0.00004901,0.00005198,0.00006503,0.00007189,0.00008217,0.00009825,0.00010975,0.00013021,0.00015397,0.00017747,0.00019760,0.00022653,0.00024899,0.00026891,0.00029354,0.00031692,0.00032725,0.00032723,0.00031582,0.00029842,0.00026603,0.00022412,0.00018150,0.00013889,0.00010011,0.00006393,0.00004203,0.00002581,0.00001358,0.00000780,0.00000372,0.00000179,0.00000068,0.00000028,0.00000014,0.00000007,0.00000002,0.00000000,0.00000000
0.00000000,0.00000229,0.00000702,0.00000540,0.00000681,0.00000922,0.00001228,0.00001348,0.00001289,0.00000985,0.00000886,0.00000766,0.00000653,0.00000632,0.00000559,0.00000424,0.00000403,0.00000276,0.00000248,0.00000266,0.00000266,0.00000219,0.00000259,0.00000226,0.00000271,0.00000205,0.00000264,0.00000236,0.00000255,0.00000226,0.00000278,0.00000283,0.00000240,0.00000269,0.00000295,0.00000245,0.00000250,0.00000269,0.00000262,0.00000250,0.00000224,0.00000295,0.00000304,0.00000342,0.00000271,0.00000314,0.00000314,0.00000297,0.00000259,0.00000269,0.00000337,0.00000283,0.00000295,0.00000339,0.00000311,0.00000276,0.00000297,0.00000299,0.00000295,0.00000314,0.00000278,0.00000328,0.00000328,0.00000337,0.00000339,0.00000328,0.00000354,0.00000372,0.00000368,0.00000354,0.00000349,0.00000344,0.00000349,0.00000368,0.00000405,0.00000405,0.00000349,0.00000323,0.00000455,0.00000372,0.00000377,0.00000349,0.00000413,0.00000431,0.00000358,0.00000405,0.00000396,0.00000417,0.00000448,0.00000450,0.00000467,0.00000408,0.00000493,0.00000438,0.00000450,0.00000462,0.00000471,0.00000453,0.00000493,0.00000467,0.00000455,0.00000509,0.00000497,0.00000549,0.00000526,0.00000535,0.00000448,0.00000582,0.00000526,0.00000568,0.00000566,0.00000519,0.00000535,0.00000596,0.00000575,0.00000589,0.00000540,0.00000622,0.00000646,0.00000677,0.00000636,0.00000672,0.00000688,0.00000655,0.00000679,0.00000754,0.00000702,0.00000766,0.00000794,0.00000806,0.00000858,0.00000792,0.00000823,0.00000870,0.00000969,0.00000846,0.00000898,0.00000938,0.00001021,0.00001146,0.00001120,0.00001115,0.00001155,0.00001223,0.00001296,0.00001348,0.00001341,0.00001535,0.00001551,0.00001695,0.00001740,0.00001843,0.00001905,0.00002150,0.00002044,0.00002374,0.00002631,0.00002791,0.00003187,0.00003482,0.00003805,0.00004229,0.00004877,0.00005443,0.00006202,0.00007300,0.00008165,0.00009466,0.00011206,0.00013290,0.00015004,0.00017637,0.00020038,0.00022264,0.00025078,0.00027888,0.00029137,0.00031327,0.00033090,0.00032331,0.00031377,0.00029257,0.00026476,0.00022476,0.00018075,0.00013768,0.00009999,0.00007022,0.00004361,0.00002720,0.00001502,0.00000837,0.00000394,0.00000158,0.00000059,0.00000038,0.00000024,0.00000007,0.00000002,0.00000000
0.00000000,0.00000278,0.00000608,0.00000552,0.00000606,0.00000908,0.00001209,0.00001377,0.00001129,0.00001004,0.00000910,0.00000816,0.00000702,0.00000677,0.00000639,0.00000521,0.00000365,0.00000306,0.00000278,0.00000236,0.00000262,0.00000231,0.00000212,0.00000229,0.00000226,0.00000226,0.00000229,0.00000217,0.00000224,0.00000210,0.00000269,0.00000269,0.00000215,0.00000257,0.00000222,0.00000318,0.00000264,0.00000262,0.00000240,0.00000318,0.00000229,0.00000278,0.00000273,0.00000236,0.00000278,0.00000321,0.00000271,0.00000278,0.00000269,0.00000309,0.00000344,0.00000299,0.00000299,0.00000306,0.00000264,0.00000278,0.00000229,0.00000325,0.00000299,0.00000259,0.00000330,0.00000309,0.00000306,0.00000318,0.00000318,0.00000358,0.00000361,0.00000335,0.00000325,0.00000403,0.00000370,0.00000363,0.00000394,0.00000363,0.00000375,0.00000382,0.00000389,0.00000380,0.00000398,0.00000342,0.00000415,0.00000398,0.00000464,0.00000443,0.00000382,0.00000396,0.00000391,0.00000420,0.00000448,0.00000403,0.00000422,0.00000398,0.00000415,0.00000443,0.00000464,0.00000401,0.00000443,0.00000486,0.00000493,0.00000453,0.00000512,0.00000537,0.00000502,0.00000559,0.00000542,0.00000559,0.00000530,0.00000547,0.00000561,0.00000573,0.00000542,0.00000526,0.00000523,0.00000528,0.00000594,0.00000561,0.00000578,0.00000504,0.00000679,0.00000636,0.00000658,0.00000655,0.00000665,0.00000771,0.00000684,0.00000766,0.00000688,0.00000785,0.00000714,0.00000759,0.00000778,0.00000797,0.00000837,0.00000823,0.00000929,0.00000891,0.00000995,0.00000905,0.00001035,0.00000999,0.00001037,0.00001117,0.00001129,0.00001146,0.00001186,0.00001313,0.00001419,0.00001419,0.00001509,0.00001556,0.00001584,0.00001768,0.00001916,0.00002044,0.00002070,0.00002371,0.00002367,0.00002525,0.00002756,0.00003342,0.00003446,0.00003922,0.00004205,0.00004945,0.00005653,0.00006155,0.00007140,0.00008599,0.00009650,0.00010916,0.00012922,0.00015164,0.00017104,0.00019796,0.00022704,0.00024520,0.00026959,0.00029373,0.00031975,0.00032616,0.00032098,0.00031603,0.00029767,0.00025967,0.00022254,0.00018023,0.00013695,0.00009983,0.00006895,0.00004295,0.00002760,0.00001572,0.00000912,0.00000422,0.00000177,0.00000087,0.00000047,0.00000009,0.00000000,0.00000000
0.00000000,0.00000250,0.00000669,0.00000476,0.00000636,0.00000844,0.00001263,0.00001332,0.00001256,0.00001021,0.00000839,0.00000783,0.00000733,0.00000679,0.00000582,0.00000486,0.00000354,0.00000309,0.00000276,0.00000248,0.00000212,0.00000196,0.00000217,0.00000278,0.00000250,0.00000207,0.00000229,0.00000236,0.00000229,0.00000219,0.00000250,0.00000229,0.00000210,0.00000276,0.00000285,0.00000259,0.00000304,0.00000266,0.00000233,0.00000212,0.00000271,0.00000283,0.00000283,0.00000236,0.00000292,0.00000278,0.00000240,0.00000236,0.00000257,0.00000248,0.00000290,0.00000262,0.00000252,0.00000306,0.00000344,0.00000321,0.00000321,0.00000318,0.00000299,0.00000342,0.00000311,0.00000304,0.00000316,0.00000306,0.00000278,0.00000354,0.00000332,0.00000321,0.00000354,0.00000356,0.00000358,0.00000398,0.00000370,0.00000318,0.00000288,0.00000394,0.00000424,0.00000427,0.00000382,0.00000389,0.00000434,0.00000391,0.00000403,0.00000429,0.00000396,0.00000446,0.00000375,0.00000424,0.00000434,0.00000408,0.00000450,0.00000486,0.00000469,0.00000431,0.00000420,0.00000455,0.00000486,0.00000455,0.00000429,0.00000530,0.00000434,0.00000471,0.00000483,0.00000552,0.00000516,0.00000455,0.00000530,0.00000509,0.00000516,0.00000521,0.00000582,0.00000582,0.00000592,0.00000596,0.00000589,0.00000500,0.00000592,0.00000622,0.00000669,0.00000641,0.00000644,0.00000724,0.00000660,0.00000648,0.00000693,0.00000693,0.00000778,0.00000750,0.00000783,0.00000754,0.00000743,0.00000776,0.00000853,0.00000844,0.00000801,0.00000879,0.00000950,0.00000974,0.00000943,0.00000950,0.00000997,0.00001070,0.00001063,0.00001176,0.00001162,0.00001242,0.00001337,0.00001304,0.00001421,0.00001487,0.00001582,0.00001664,0.00001820,0.00001978,0.00002058,0.00002133,0.00002261,0.00002430,0.00002687,0.00002885,0.00003142,0.00003510,0.00003748,0.00004401,0.00005028,0.00005379,0.00006475,0.00007062,0.00008276,0.00009709,0.00011065,0.00012998,0.00014813,0.00017144,0.00019581,0.00022184,0.00024517,0.00027056,0.00029168,0.00031370,0.00031820,0.00032197,0.00031164,0.00029189,0.00026125,0.00021830,0.00018174,0.00013983,0.00010193,0.00006968,0.00004481,0.00002847,0.00001565,0.00000882,0.00000375,0.00000212,0.00000092,0.00000042,0.00000014,0.00000007


==> anc/SpectrumData.txt <==
# -----------------------------------------------------------------
# PROSPECT 235U Reconstructed Visible Energy Spectrum
# Reactor Exposure: 3426 MW-days
# Data are reported in 32 200keV wide bins from 0.8MeV to 7.2MeV
# -----------------------------------------------------------------

# Bin Center, Counts/bin, Statistical Uncertainty
0.900, 610.838, 62.558
1.100, 1117.231, 61.590
1.300, 1226.996, 60.716
1.500, 1463.767, 60.257
1.700, 1775.826, 61.112
1.900, 1727.824, 62.915
2.100, 1860.946, 66.836
2.300, 1963.761, 61.776
2.500, 1946.665, 60.634
2.700, 1860.284, 58.023
2.900, 1664.796, 56.545
3.100, 1618.742, 54.661
3.300, 1495.458, 54.513
3.500, 1517.360, 54.029
3.700, 1428.808, 53.932
3.900, 1317.371, 54.126
4.100, 1056.857, 55.941
4.300, 1036.437, 63.454
4.500, 910.520, 69.315
4.700, 840.648, 65.248
4.900, 619.727, 57.612
5.100, 638.127, 52.159
5.300, 505.727, 45.703
5.500, 441.084, 44.083
5.700, 269.239, 39.893
5.900, 227.854, 38.319
6.100, 205.814, 36.838
6.300, 188.110, 36.117
6.500, 165.573, 34.990
6.700, 32.054, 32.810
6.900, 12.872, 31.129
7.100, -69.434, 31.386

